Integer Lattice Gas with Monte Carlo collision operator recovers the entropic lattice Boltzmann method with Poisson distributed fluctuations

We are examining a new kind of lattice gas that closely resembles modern lattice Boltzmann methods. This new kind of lattice gas, that we call a Monte Carlo Lattice Gas, has interesting properties that shed light on the origin of the multi-relaxation time collision operator and it derives the equilibrium distribution for entropic lattice Boltzmann. Furthermore these lattice gas methods have Galilean invariant fluctuations given by a Poisson statistics, giving further insight into the properties that we should expect for fluctuating lattice Boltzmann methods.

==> MCLG.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    279391,       7694]
NotebookOptionsPosition[    273233,       7545]
NotebookOutlinePosition[    273598,       7561]
CellTagsIndexPosition[    273555,       7558]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Monte Carlo Lattice Gas", "Title",
 CellChangeTimes->{{3.717481518077262*^9, 
  3.717481525228703*^9}},ExpressionUUID->"a728cec8-a4bf-42b4-884c-\
fc25a583cf2f"],

Cell["\<\
This notebook describes the details for the Boltzmann average of the \
collision term and its representation in terms of moments for the D2Q9 model \
that were to lengthy to include in the paper. \
\>", "Text",
 CellChangeTimes->{{3.71748155167148*^9, 3.7174816057050657`*^9}, {
  3.7174817893703213`*^9, 3.717481794625979*^9}, {3.717851029423766*^9, 
  3.7178510389425783`*^9}},ExpressionUUID->"667412e7-a06e-4a7e-a2c4-\
166479733412"],

Cell[TextData[{
 "The term ",
 Cell[BoxData[
  FormBox[
   RowBox[{"collisionsumf", "/", 
    SuperscriptBox["\[Rho]", "2"]}], TraditionalForm]],ExpressionUUID->
  "552ca0bc-2c1a-4380-a726-9355877dd29d"],
 " represents the average effect of a single collision on a set of \
distributions ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "i"], "=", "<"}], TraditionalForm]],ExpressionUUID->
  "315d0ce7-c07a-483a-9bd6-f9b7b163ce0f"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["n", "i"], ">"}], TraditionalForm]],ExpressionUUID->
  "764c3aaa-8af7-4c9b-a649-66b66d2c5969"],
 ". The ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", "i"], TraditionalForm]],ExpressionUUID->
  "d5e642a5-68c8-4032-b5d3-a7654dafc210"],
 " are the collision likelihoods, described in the paper. The collision sum \
is a 9-dimensional vector corresponding to the effect that the collisions \
have on each of the 9 velocities of the D2Q9 model. The numbering is given in \
the paper."
}], "Text",
 CellChangeTimes->{{3.717481631679891*^9, 3.717481780883987*^9}, {
  3.71748190107848*^9, 3.717481990724195*^9}, {3.7176813044052343`*^9, 
  3.717681320064063*^9}, {3.717681368185727*^9, 
  3.717681375156901*^9}},ExpressionUUID->"248f3204-91bb-49e7-b41d-\
e870cf2fd73f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"collisionsumf", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f0"}], "*", "f8"}], "-", 
          RowBox[{"f0", "*", "f5"}], "-", 
          RowBox[{"f0", "*", "f7"}], "-", 
          RowBox[{"f0", "*", "f6"}], "+", 
          RowBox[{"f1", "*", "f2"}], "+", 
          RowBox[{"f3", "*", "f2"}], "+", 
          RowBox[{"f1", "*", "f4"}], "+", 
          RowBox[{"f3", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "/", "16"}], "f0", "*", "f0"}], "+", 
          RowBox[{"2", "*", "f1", "*", "f3"}], "+", 
          RowBox[{"2", "*", "f2", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], "/", "256"}], "f0", "*", "f0"}], "+", 
          RowBox[{"2", "*", "f5", "*", "f7"}], "+", 
          RowBox[{"2", "*", "f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f1"}], "+", 
             RowBox[{"f0", "*", "f2"}], "+", 
             RowBox[{"f0", "*", "f3"}], "+", 
             RowBox[{"f0", "*", "f4"}]}], ")"}]}], "+", 
          RowBox[{"f1", "*", "f6"}], "+", 
          RowBox[{"f1", "*", "f7"}], "+", 
          RowBox[{"f2", "*", "f7"}], "+", 
          RowBox[{"f2", "*", "f8"}], "+", 
          RowBox[{"f3", "*", "f5"}], "+", 
          RowBox[{"f3", "*", "f8"}], "+", 
          RowBox[{"f4", "*", "f5"}], "+", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f0", "*", "f8"}], "+", 
          RowBox[{"f0", "*", "f5"}], "-", 
          RowBox[{"f1", "*", "f2"}], "-", 
          RowBox[{"f1", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f1", "*", "f3"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "*", "f1", "*", "f1"}], "+", 
          RowBox[{"2", "f5", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "f1", "*", "f3"}], "+", 
          RowBox[{"f6", "*", "f8"}], "+", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "5"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f1"}], "*", "f3"}], "+", 
          RowBox[{"f2", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], 
           RowBox[{"(", 
            RowBox[{"f0", "*", "f1"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f2"}], "+", 
             RowBox[{"f0", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"f1", "*", "f6"}], "-", 
          RowBox[{"f1", "*", "f7"}], "+", 
          RowBox[{"f2", "*", "f8"}], "+", 
          RowBox[{"f4", "*", "f5"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f1"}], "*", "f6"}], "-", 
          RowBox[{"f1", "*", "f7"}], "+", 
          RowBox[{"f3", "*", "f5"}], "+", 
          RowBox[{"f3", "*", "f8"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f0", "*", "f5"}], "+", 
          RowBox[{"f0", "*", "f6"}], "-", 
          RowBox[{"f1", "*", "f2"}], "-", 
          RowBox[{"f3", "*", "f2"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f2", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "*", "f2", "*", "f2"}], "+", 
          RowBox[{"2", "f5", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "f2", "*", "f4"}], "+", 
          RowBox[{"f6", "*", "f8"}], "+", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "5"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f2"}], "*", "f4"}], "+", 
          RowBox[{"f1", "*", "f3"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], 
           RowBox[{"(", 
            RowBox[{"f0", "*", "f2"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f1"}], "+", 
             RowBox[{"f0", "*", "f3"}]}], ")"}]}], "+", 
          RowBox[{"f1", "*", "f6"}], "-", 
          RowBox[{"f2", "*", "f7"}], "-", 
          RowBox[{"f2", "*", "f8"}], "+", 
          RowBox[{"f3", "*", "f5"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f2"}], "*", "f7"}], "-", 
          RowBox[{"f2", "*", "f8"}], "+", 
          RowBox[{"f4", "*", "f5"}], "+", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f0", "*", "f7"}], "+", 
          RowBox[{"f0", "*", "f6"}], "-", 
          RowBox[{"f3", "*", "f2"}], "-", 
          RowBox[{"f3", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f1", "*", "f3"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "*", "f3", "*", "f3"}], "+", 
          RowBox[{"2", "f6", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "f1", "*", "f3"}], "+", 
          RowBox[{"f6", "*", "f8"}], "+", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "5"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f1"}], "*", "f3"}], "+", 
          RowBox[{"f2", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], 
           RowBox[{"(", 
            RowBox[{"f0", "*", "f3"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f2"}], "+", 
             RowBox[{"f0", "*", "f4"}]}], ")"}]}], "+", 
          RowBox[{"f2", "*", "f7"}], "-", 
          RowBox[{"f3", "*", "f5"}], "-", 
          RowBox[{"f3", "*", "f8"}], "+", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f1", "*", "f6"}], "+", 
          RowBox[{"f1", "*", "f7"}], "-", 
          RowBox[{"f3", "*", "f5"}], "-", 
          RowBox[{"f3", "*", "f8"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f0", "*", "f8"}], "+", 
          RowBox[{"f0", "*", "f7"}], "-", 
          RowBox[{"f1", "*", "f4"}], "-", 
          RowBox[{"f3", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "2"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f2", "*", "f4"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "*", "f4", "*", "f4"}], "+", 
          RowBox[{"2", "f7", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], "f2", "*", "f4"}], "+", 
          RowBox[{"f6", "*", "f8"}], "+", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "5"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f2"}], "*", "f4"}], "+", 
          RowBox[{"f1", "*", "f3"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], "/", "16"}], 
           RowBox[{"(", 
            RowBox[{"f0", "*", "f4"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f1"}], "+", 
             RowBox[{"f0", "*", "f3"}]}], ")"}]}], "+", 
          RowBox[{"f1", "*", "f7"}], "+", 
          RowBox[{"f3", "*", "f8"}], "-", 
          RowBox[{"f4", "*", "f5"}], "-", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f2", "*", "f7"}], "+", 
          RowBox[{"f2", "*", "f8"}], "-", 
          RowBox[{"f4", "*", "f5"}], "-", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f1", "*", "f2"}], "-", 
          RowBox[{"f0", "*", "f5"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "256"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", "*", "f3"}], "+", 
             RowBox[{"f2", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"2", "f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f5"}], "*", "f7"}], "+", 
          RowBox[{"f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f1"}], "+", 
             RowBox[{"f0", "*", "f2"}]}], ")"}]}], "-", 
          RowBox[{"f3", "*", "f5"}], "-", 
          RowBox[{"f4", "*", "f5"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f3"}], "*", "f5"}], "+", 
          RowBox[{"f1", "*", "f6"}], "+", 
          RowBox[{"f2", "*", "f8"}], "-", 
          RowBox[{"f4", "*", "f5"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", "*", "f1"}], "+", 
             RowBox[{"f2", "*", "f2"}]}], ")"}]}], "-", 
          RowBox[{"f5", "*", "f8"}], "-", 
          RowBox[{"f5", "*", "f6"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f3", "*", "f2"}], "-", 
          RowBox[{"f0", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "256"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", "*", "f3"}], "+", 
             RowBox[{"f2", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"2", "f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f6"}], "*", "f8"}], "+", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f2"}], "+", 
             RowBox[{"f0", "*", "f3"}]}], ")"}]}], "-", 
          RowBox[{"f1", "*", "f6"}], "-", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f1"}], "*", "f6"}], "+", 
          RowBox[{"f2", "*", "f7"}], "+", 
          RowBox[{"f3", "*", "f5"}], "-", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f3", "*", "f3"}], "+", 
             RowBox[{"f2", "*", "f2"}]}], ")"}]}], "-", 
          RowBox[{"f5", "*", "f6"}], "-", 
          RowBox[{"f6", "*", "f7"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f3", "*", "f4"}], "-", 
          RowBox[{"f0", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "256"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", "*", "f3"}], "+", 
             RowBox[{"f2", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"2", "f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f5"}], "*", "f7"}], "+", 
          RowBox[{"f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f3"}], "+", 
             RowBox[{"f0", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"f1", "*", "f7"}], "-", 
          RowBox[{"f2", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f1"}], "*", "f7"}], "-", 
          RowBox[{"f2", "*", "f7"}], "+", 
          RowBox[{"f3", "*", "f8"}], "+", 
          RowBox[{"f4", "*", "f6"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f3", "*", "f3"}], "+", 
             RowBox[{"f4", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"f6", "*", "f7"}], "-", 
          RowBox[{"f7", "*", "f8"}]}], ")"}]}]}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Lambda]", "1"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f1", "*", "f4"}], "-", 
          RowBox[{"f0", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "256"}], "f0", "*", "f0"}], "-", 
          RowBox[{"f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", "*", "f3"}], "+", 
             RowBox[{"f2", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"2", "f6", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "6"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f6"}], "*", "f8"}], "+", 
          RowBox[{"f5", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "7"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", "*", "f1"}], "+", 
             RowBox[{"f0", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"f2", "*", "f8"}], "-", 
          RowBox[{"f3", "*", "f8"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "8"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f2"}], "*", "f8"}], "-", 
          RowBox[{"f3", "*", "f8"}], "+", 
          RowBox[{"f4", "*", "f5"}], "+", 
          RowBox[{"f1", "*", "f7"}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "9"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "16"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", "*", "f1"}], "+", 
             RowBox[{"f4", "*", "f4"}]}], ")"}]}], "-", 
          RowBox[{"f5", "*", "f8"}], "-", 
          RowBox[{"f7", "*", "f8"}]}], ")"}]}]}], "}"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7017002612884493`*^9, 3.7017006219207687`*^9}, {
   3.701700767568203*^9, 3.701701077355193*^9}, {3.701701129795932*^9, 
   3.7017012603664513`*^9}, {3.701701322768341*^9, 3.701701338702443*^9}, {
   3.701701424151512*^9, 3.701701509025177*^9}, {3.7017015564553223`*^9, 
   3.701701632991908*^9}, {3.701701686015514*^9, 3.701701831909746*^9}, {
   3.701701868256312*^9, 3.701701923099835*^9}, {3.701701968279408*^9, 
   3.701702200481928*^9}, {3.701702234579821*^9, 3.701702331335931*^9}, {
   3.701702373637685*^9, 3.701702487201515*^9}, {3.701702521416642*^9, 
   3.701702616466056*^9}, {3.701702648121195*^9, 3.70170273464321*^9}, {
   3.701710683036539*^9, 3.701710804945552*^9}, {3.701710887456551*^9, 
   3.701711108666271*^9}, {3.701711402066917*^9, 3.7017114091215057`*^9}, {
   3.701711623493205*^9, 3.701711663307939*^9}, {3.701711702721943*^9, 
   3.701711787060308*^9}, {3.701711865630335*^9, 3.701711868314678*^9}, {
   3.701712430646201*^9, 3.701712444524892*^9}, {3.7017125915283823`*^9, 
   3.701712595124612*^9}, {3.70171297133744*^9, 3.7017129809750338`*^9}, {
   3.701713433078823*^9, 3.7017134462239647`*^9}, {3.70171347702977*^9, 
   3.701713479428009*^9}, {3.701713545376925*^9, 3.7017135607934637`*^9}, {
   3.7017136173313227`*^9, 3.701713617856873*^9}, {3.701713665320719*^9, 
   3.7017138204932003`*^9}, {3.7017138692942877`*^9, 3.701714035680331*^9}, {
   3.701714070688971*^9, 3.70171411138559*^9}, {3.701714171686453*^9, 
   3.70171423919584*^9}, {3.7017142886702213`*^9, 3.701714312624218*^9}, {
   3.70171436772167*^9, 3.701714377145598*^9}, {3.701714442611517*^9, 
   3.7017144994928913`*^9}, {3.70172566274503*^9, 3.701725685327384*^9}, {
   3.702045520943866*^9, 3.7020455233642883`*^9}, {3.7020456096768703`*^9, 
   3.70204562813201*^9}, 
   3.717482005217277*^9},ExpressionUUID->"31984e7f-8837-4ba8-a405-\
2d9f4052d85d"],

Cell[TextData[{
 "The transformation matrix ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["m", "i"], "a"], TraditionalForm]],ExpressionUUID->
  "bc47c2b6-8206-42b4-a627-3f7603ac78bc"],
 " that transforms densities ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", 
    RowBox[{"i", " "}]], TraditionalForm]],ExpressionUUID->
  "ab7c31b4-4bee-443d-9869-6dd3d02d731f"],
 "to moments ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["M", "a"], ":"}], TraditionalForm]],ExpressionUUID->
  "bdf12558-f403-4743-8494-00f88327bccb"]
}], "Text",
 CellChangeTimes->{{3.717482025470409*^9, 3.717482099616015*^9}, {
  3.7178505789634733`*^9, 
  3.7178505904043922`*^9}},ExpressionUUID->"04cfe677-990b-4b00-8b6d-\
d926b67b8015"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"fitoM", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
       "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", 
       RowBox[{"Sqrt", "[", "3", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", 
       RowBox[{"Sqrt", "[", "3", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "3", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "2"}], ",", "0", ",", "0", ",", "0", ",", 
       "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "3", ",", 
       RowBox[{"-", "3"}], ",", "3", ",", 
       RowBox[{"-", "3"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"1", "/", "2"}], ",", "2", ",", "2", ",", "2", ",", "2"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "2"}], "]"}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", "6", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "6", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "6", "]"}]}], ",", 
       RowBox[{"Sqrt", "[", "6", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"3", "/", "2"}], "]"}]}], ",", "0", ",", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"3", "/", "2"}], "]"}], ",", 
       RowBox[{"Sqrt", "[", "6", "]"}], ",", 
       RowBox[{"Sqrt", "[", "6", "]"}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "6", "]"}]}], ",", 
       RowBox[{"-", 
        RowBox[{"Sqrt", "[", "6", "]"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "2"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}], ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
    "}"}]}], ";", 
  RowBox[{"MatrixForm", "[", "fitoM", "]"}]}]], "Input",
 CellChangeTimes->{
  3.690116485830394*^9, {3.690118011248577*^9, 3.69011802100604*^9}, {
   3.690118155677589*^9, 3.690118179624611*^9}, 3.700921919988371*^9, {
   3.7161184057352333`*^9, 
   3.7161184143918943`*^9}},ExpressionUUID->"535e4a17-86d3-4fe7-9f11-\
0b9738f54499"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "1", "1", "1", "1", "1", "1", "1", "1"},
     {"0", 
      SqrtBox["3"], "0", 
      RowBox[{"-", 
       SqrtBox["3"]}], "0", 
      SqrtBox["3"], 
      RowBox[{"-", 
       SqrtBox["3"]}], 
      RowBox[{"-", 
       SqrtBox["3"]}], 
      SqrtBox["3"]},
     {"0", "0", 
      SqrtBox["3"], "0", 
      RowBox[{"-", 
       SqrtBox["3"]}], 
      SqrtBox["3"], 
      SqrtBox["3"], 
      RowBox[{"-", 
       SqrtBox["3"]}], 
      RowBox[{"-", 
       SqrtBox["3"]}]},
     {"0", 
      FractionBox["3", "2"], 
      RowBox[{"-", 
       FractionBox["3", "2"]}], 
      FractionBox["3", "2"], 
      RowBox[{"-", 
       FractionBox["3", "2"]}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "3", 
      RowBox[{"-", "3"}], "3", 
      RowBox[{"-", "3"}]},
     {
      RowBox[{"-", "1"}], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"], "2", "2", "2", "2"},
     {"0", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["3", "2"]]}], "0", 
      SqrtBox[
       FractionBox["3", "2"]], "0", 
      SqrtBox["6"], 
      RowBox[{"-", 
       SqrtBox["6"]}], 
      RowBox[{"-", 
       SqrtBox["6"]}], 
      SqrtBox["6"]},
     {"0", "0", 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["3", "2"]]}], "0", 
      SqrtBox[
       FractionBox["3", "2"]], 
      SqrtBox["6"], 
      SqrtBox["6"], 
      RowBox[{"-", 
       SqrtBox["6"]}], 
      RowBox[{"-", 
       SqrtBox["6"]}]},
     {
      FractionBox["1", "2"], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "2", "2", "2", "2"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.701711810837205*^9, 3.7017191559771357`*^9, 
  3.7017256899511347`*^9, 3.702045631887961*^9, 3.702087112631518*^9, 
  3.702248374378252*^9, 3.70231941528183*^9, 3.702323357330361*^9, 
  3.702652685236741*^9, 3.702652815953369*^9, 3.702674613958104*^9, 
  3.7026748035113897`*^9, 3.703896889237397*^9, 3.705420833122026*^9, 
  3.716048007665007*^9, 3.716118416466454*^9, 3.716205878596798*^9, 
  3.717482845041396*^9, 
  3.717685582604184*^9},ExpressionUUID->"d176205d-3701-4f38-8bc7-\
e076bea0108d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Modeinfi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"fitoM", ".", "collisionsumf"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690075393826296*^9, 3.690075432162262*^9}, {
  3.690116500571446*^9, 3.6901165355191317`*^9}, {3.702048873082712*^9, 
  3.7020488784667177`*^9}},ExpressionUUID->"ee2e8d5b-2730-4cc5-bd3f-\
f6ce95dcebd7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "16"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f1", " ", "f3"}], "-", 
          RowBox[{"f2", " ", "f4"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f1", " ", "f3"}], "-", 
          RowBox[{"f2", " ", "f4"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"32", " ", "f1", " ", "f3", " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"32", " ", "f2", " ", "f4", " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"2", " ", "f0", " ", "f1", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", "f0", " ", "f2", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2", " ", "f0", " ", "f3", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", "f0", " ", "f4", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", "f3", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "f4", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", "f1", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "f4", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", "f1", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "f2", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "f2", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", "f3", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{
        SuperscriptBox["f1", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["f2", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SuperscriptBox["f3", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["f4", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"16", " ", "f5", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", "f6", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", "f5", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"16", " ", "f7", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f2", " ", "f3"}], "-", 
          RowBox[{"f3", " ", "f4"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "f2"}], "+", "f4"}], ")"}]}], "+", 
          RowBox[{"f0", " ", "f5"}], "-", 
          RowBox[{"f0", " ", "f6"}], "+", 
          RowBox[{"f0", " ", "f7"}], "-", 
          RowBox[{"f0", " ", "f8"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f5", " ", "f7"}], "-", 
          RowBox[{"f6", " ", "f8"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"4", " ", "f5", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"4", " ", "f6", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", "f5", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"4", " ", "f6", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "6"]}], "+", 
       RowBox[{"f3", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"f4", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"f1", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"f4", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"f1", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"f2", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"f2", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"f3", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"2", " ", "f3", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"2", " ", "f4", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", "f1", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", "f4", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"2", " ", "f1", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"2", " ", "f2", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", "f2", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"2", " ", "f3", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f0", "2"], "-", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", " ", "f3"}], "+", 
             RowBox[{"f2", " ", "f4"}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f0", "2"], "-", 
          RowBox[{"128", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f5", " ", "f7"}], "+", 
             RowBox[{"f6", " ", "f8"}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f1", " ", "f3"}], "+", 
             RowBox[{"f2", " ", "f4"}], "-", 
             RowBox[{"16", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f5", " ", "f7"}], "+", 
                RowBox[{"f6", " ", "f8"}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f0", " ", 
              RowBox[{"(", 
               RowBox[{"f1", "+", "f2", "+", "f3", "+", "f4"}], ")"}]}], "-", 
             
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"f1", " ", "f6"}], "+", 
                RowBox[{"f4", " ", 
                 RowBox[{"(", 
                  RowBox[{"f5", "+", "f6"}], ")"}]}], "+", 
                RowBox[{"f1", " ", "f7"}], "+", 
                RowBox[{"f2", " ", "f7"}], "+", 
                RowBox[{"f2", " ", "f8"}], "+", 
                RowBox[{"f3", " ", 
                 RowBox[{"(", 
                  RowBox[{"f5", "+", "f8"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["f1", "2"], "+", 
             SuperscriptBox["f2", "2"], "+", 
             SuperscriptBox["f3", "2"], "+", 
             SuperscriptBox["f4", "2"], "-", 
             RowBox[{"16", " ", "f5", " ", "f6"}], "-", 
             RowBox[{"16", " ", "f6", " ", "f7"}], "-", 
             RowBox[{"16", " ", "f5", " ", "f8"}], "-", 
             RowBox[{"16", " ", "f7", " ", "f8"}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SqrtBox[
      FractionBox["3", "2"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "f2"}], " ", "f3"}], "-", 
          RowBox[{"f3", " ", "f4"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"f2", "+", "f4"}], ")"}]}], "-", 
          RowBox[{"f0", " ", "f5"}], "+", 
          RowBox[{"f0", " ", "f6"}], "+", 
          RowBox[{"f0", " ", "f7"}], "-", 
          RowBox[{"f0", " ", "f8"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f0", " ", 
           RowBox[{"(", 
            RowBox[{"f1", "-", "f3"}], ")"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "f4"}], " ", "f5"}], "+", 
             RowBox[{"f1", " ", "f6"}], "+", 
             RowBox[{"f4", " ", "f6"}], "+", 
             RowBox[{"f1", " ", "f7"}], "+", 
             RowBox[{"f2", " ", "f7"}], "-", 
             RowBox[{"f2", " ", "f8"}], "-", 
             RowBox[{"f3", " ", 
              RowBox[{"(", 
               RowBox[{"f5", "+", "f8"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "f3", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"16", " ", "f1", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"16", " ", "f1", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", "f3", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["f1", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["f3", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"16", " ", "f6", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", "f5", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SqrtBox[
      FractionBox["3", "2"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f2", " ", "f3"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"f2", "-", "f4"}], ")"}]}], "-", 
          RowBox[{"f3", " ", "f4"}], "-", 
          RowBox[{"f0", " ", "f5"}], "-", 
          RowBox[{"f0", " ", "f6"}], "+", 
          RowBox[{"f0", " ", "f7"}], "+", 
          RowBox[{"f0", " ", "f8"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f0", " ", "f2"}], "-", 
          RowBox[{"f0", " ", "f4"}], "-", 
          RowBox[{"8", " ", "f3", " ", "f5"}], "-", 
          RowBox[{"8", " ", "f4", " ", "f5"}], "-", 
          RowBox[{"8", " ", "f1", " ", "f6"}], "-", 
          RowBox[{"8", " ", "f4", " ", "f6"}], "+", 
          RowBox[{"8", " ", "f1", " ", "f7"}], "+", 
          RowBox[{"8", " ", "f2", " ", "f7"}], "+", 
          RowBox[{"8", " ", "f2", " ", "f8"}], "+", 
          RowBox[{"8", " ", "f3", " ", "f8"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "f4", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", "f4", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"16", " ", "f2", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"16", " ", "f2", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SuperscriptBox["f2", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SuperscriptBox["f4", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", "f5", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"16", " ", "f7", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["3", "128"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "192"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f2", " ", "f3"}], "+", 
          RowBox[{"f3", " ", "f4"}], "+", 
          RowBox[{"f1", " ", 
           RowBox[{"(", 
            RowBox[{"f2", "+", "f4"}], ")"}]}], "-", 
          RowBox[{"f0", " ", "f5"}], "-", 
          RowBox[{"f0", " ", "f6"}], "-", 
          RowBox[{"f0", " ", "f7"}], "-", 
          RowBox[{"f0", " ", "f8"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["f0", "2"], "-", 
          RowBox[{"8", " ", "f1", " ", "f3"}], "-", 
          RowBox[{"8", " ", "f2", " ", "f4"}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["f0", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"128", " ", "f5", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"128", " ", "f6", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"32", " ", "f1", " ", "f3", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"32", " ", "f2", " ", "f4", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"512", " ", "f5", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"512", " ", "f6", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"8", " ", "f0", " ", "f1", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8", " ", "f0", " ", "f2", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8", " ", "f0", " ", "f3", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8", " ", "f0", " ", "f4", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f3", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f4", " ", "f5", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f1", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f4", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f1", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f2", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f2", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "f3", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["f1", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["f2", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["f3", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["f4", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"256", " ", "f5", " ", "f6", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"256", " ", "f6", " ", "f7", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"256", " ", "f5", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"256", " ", "f7", " ", "f8", " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.701711821401585*^9, 3.701711876912162*^9, 
  3.701712454711488*^9, 3.7017126035437937`*^9, 3.701712987261038*^9, 
  3.701717159572941*^9, 3.701719158300351*^9, 3.701725692941794*^9, 
  3.702045634171526*^9, 3.7020488789334707`*^9, 3.702087116380699*^9, 
  3.702248377505373*^9, 3.7023194186028557`*^9, 3.702323361413219*^9, 
  3.702652687255415*^9, 3.702652818381227*^9, 3.70267461729348*^9, 
  3.702674806870084*^9, 3.7054208397512493`*^9, 3.716048011677204*^9, 
  3.716205893922503*^9, 3.717482852048873*^9, 
  3.71768558419482*^9},ExpressionUUID->"b21da4f2-8a7e-4226-8eb7-775f47b3f703"]
}, Open  ]],

Cell["\<\
The modes can be given more intuitive names, indicating that they are related \
to the density, x and y components of the momentum, The difference of the \
stress moments, the off-diagonal stress moment and the trace of the stress \
moments, as well as three ghost modes, the first two of which are nominally \
related to the heat flow.\
\>", "Text",
 CellChangeTimes->{{3.717482424309292*^9, 
  3.717482551680258*^9}},ExpressionUUID->"523df257-894e-422b-b4d5-\
39652dabfdfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{"{", 
   RowBox[{"\[Rho]", ",", 
    SubscriptBox["j", "x"], ",", 
    SubscriptBox["j", "y"], ",", 
    SubscriptBox["\[Sigma]", "-"], ",", 
    SubscriptBox["\[Sigma]", "xy"], ",", 
    SubscriptBox["\[Sigma]", "+"], ",", 
    SubscriptBox["q", "x"], ",", 
    SubscriptBox["q", "y"], ",", "t"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.700932251290071*^9, 3.700932256122088*^9}, {
  3.702674534149734*^9, 3.702674538411354*^9}, {3.7161302233391*^9, 
  3.716130245017907*^9}, {3.716130457293643*^9, 3.716130516187454*^9}, {
  3.7161322243864527`*^9, 
  3.71613222965574*^9}},ExpressionUUID->"7d538540-9d8b-4cf6-9be6-\
e8f9ceb6ccd1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Rho]", ",", 
   SubscriptBox["j", "x"], ",", 
   SubscriptBox["j", "y"], ",", 
   SubscriptBox["\[Sigma]", "-"], ",", 
   SubscriptBox["\[Sigma]", "xy"], ",", 
   SubscriptBox["\[Sigma]", "+"], ",", 
   SubscriptBox["q", "x"], ",", 
   SubscriptBox["q", "y"], ",", "t"}], "}"}]], "Output",
 CellChangeTimes->{3.701711833295498*^9, 3.701719159764526*^9, 
  3.7017256964029627`*^9, 3.7020456365582323`*^9, 3.702087119355382*^9, 
  3.702248379945087*^9, 3.7023194209014807`*^9, 3.7023233711880093`*^9, 
  3.70265269050012*^9, 3.702652823434909*^9, 3.702674516999391*^9, 
  3.702674547373994*^9, 3.702674623198053*^9, 3.7026748097783823`*^9, 
  3.7054208437732887`*^9, 3.716048013631213*^9, 3.716130245728456*^9, 
  3.716130518148279*^9, 3.716132230306939*^9, 3.7162058985244303`*^9, 
  3.717482859210793*^9, 
  3.71768558488304*^9},ExpressionUUID->"85ef5d57-d41d-460d-b81a-c583e8f6d171"]
}, Open  ]],

Cell[TextData[{
 "The back transform ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["m", "i"], "a"], 
    SubscriptBox["w", "i"]}], TraditionalForm]],ExpressionUUID->
  "94b08117-864f-4337-8f69-ee4367ba1bba"],
 "  that will be used to transform moments back into ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "i"], TraditionalForm]],ExpressionUUID->
  "ea3bb447-6d18-46ff-8ba6-5988111b419a"],
 "."
}], "Text",
 CellChangeTimes->{{3.7174825676000843`*^9, 
  3.7174826271509542`*^9}},ExpressionUUID->"445b87bf-b7e0-4973-b773-\
5d19f4f302fd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Mtofi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"4", "/", "9"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "4"}], "/", "9"}], ",", "0", ",", "0", ",", 
       RowBox[{"2", "/", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "9"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{"1", "/", "6"}], ",", "0", ",", 
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "9"}], ",", "0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], ",", "0", ",", 
       RowBox[{"1", "/", "18"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "9"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{"1", "/", "6"}], ",", "0", ",", 
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "9"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "6"}], ",", "0", ",", 
       RowBox[{"1", "/", "18"}], ",", "0", ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"3", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "9"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "36"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{"1", "/", "12"}], ",", 
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "36"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "12"}], ",", 
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "36"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{"1", "/", "12"}], ",", 
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", "18"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"1", "/", "36"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"12", "*", 
          RowBox[{"Sqrt", "[", "3", "]"}]}], ")"}]}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "12"}], ",", 
       RowBox[{"1", "/", "18"}], ",", 
       RowBox[{"1", "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"6", "*", 
          RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}], ",", 
       RowBox[{"1", "/", "18"}]}], "}"}]}], "}"}]}], ";", 
  RowBox[{"MatrixForm", "[", "Mtofi", "]"}]}]], "Input",
 CellChangeTimes->{{3.705420852572299*^9, 3.7054208922199783`*^9}, {
  3.7161185958844757`*^9, 
  3.716118604184389*^9}},ExpressionUUID->"80cd9a37-6408-48d7-83e8-\
0a77ffb21e09"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["4", "9"], "0", "0", "0", "0", 
      RowBox[{"-", 
       FractionBox["4", "9"]}], "0", "0", 
      FractionBox["2", "9"]},
     {
      FractionBox["1", "9"], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], "0", 
      FractionBox["1", "6"], "0", 
      FractionBox["1", "18"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "9"]}]},
     {
      FractionBox["1", "9"], "0", 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0", 
      FractionBox["1", "18"], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["6"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "9"]}]},
     {
      FractionBox["1", "9"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}], "0", 
      FractionBox["1", "6"], "0", 
      FractionBox["1", "18"], 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["6"]}]], "0", 
      RowBox[{"-", 
       FractionBox["1", "9"]}]},
     {
      FractionBox["1", "9"], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"3", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", "6"]}], "0", 
      FractionBox["1", "18"], "0", 
      FractionBox["1", 
       RowBox[{"3", " ", 
        SqrtBox["6"]}]], 
      RowBox[{"-", 
       FractionBox["1", "9"]}]},
     {
      FractionBox["1", "36"], 
      FractionBox["1", 
       RowBox[{"12", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"12", " ", 
        SqrtBox["3"]}]], "0", 
      FractionBox["1", "12"], 
      FractionBox["1", "18"], 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["6"]}]], 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["6"]}]], 
      FractionBox["1", "18"]},
     {
      FractionBox["1", "36"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SqrtBox["3"]}]]}], 
      FractionBox["1", 
       RowBox[{"12", " ", 
        SqrtBox["3"]}]], "0", 
      RowBox[{"-", 
       FractionBox["1", "12"]}], 
      FractionBox["1", "18"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["6"]}]], 
      FractionBox["1", "18"]},
     {
      FractionBox["1", "36"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SqrtBox["3"]}]]}], "0", 
      FractionBox["1", "12"], 
      FractionBox["1", "18"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["6"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox["1", "18"]},
     {
      FractionBox["1", "36"], 
      FractionBox["1", 
       RowBox[{"12", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"12", " ", 
         SqrtBox["3"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", "12"]}], 
      FractionBox["1", "18"], 
      FractionBox["1", 
       RowBox[{"6", " ", 
        SqrtBox["6"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"6", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox["1", "18"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.701711840067058*^9, 3.701719160960147*^9, 
  3.7017256947114067`*^9, 3.7020456376021767`*^9, 3.702087122003171*^9, 
  3.70224838240912*^9, 3.702319422219407*^9, 3.702323373880324*^9, 
  3.7026526918430243`*^9, 3.702652824787941*^9, 3.702674567093087*^9, 
  3.7026746269395943`*^9, 3.702674813368329*^9, 3.7054208530588827`*^9, 
  3.705420896585051*^9, 3.7160480164954157`*^9, 3.716118605029848*^9, 
  3.716130251577746*^9, 3.71613052206987*^9, 3.7161322317543707`*^9, 
  3.716205902297104*^9, 3.717482863848227*^9, 
  3.7176855854827547`*^9},ExpressionUUID->"cb27261b-60aa-4a36-a5e1-\
7e40834b0a36"]
}, Open  ]],

Cell[TextData[{
 "This represents the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["n", "i"], TraditionalForm]],ExpressionUUID->
  "bdb81a73-9d6f-4240-8e55-15a1969f5263"],
 " in terms of the moments ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["M", "a"], TraditionalForm]],ExpressionUUID->
  "d0ccea7a-352d-4065-b1d4-28ad70416226"],
 ":"
}], "Text",
 CellChangeTimes->{{3.717482695943795*^9, 
  3.717482723532205*^9}},ExpressionUUID->"159a598b-5d80-4cb3-81d8-\
a0b0ba7111ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mtofi", ".", "M"}], "]"}]}]], "Input",ExpressionUUID->"54b1149c-\
c5f3-415d-8123-0de95125bf63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["2", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"t", "+", 
      RowBox[{"2", " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Sigma]", "+"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "t"}], "+", 
      RowBox[{"2", " ", "\[Rho]"}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "-"]}], "+", 
      SubscriptBox["\[Sigma]", "+"], "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["j", "x"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "x"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "t"}], "+", 
      RowBox[{"2", " ", "\[Rho]"}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "-"]}], "+", 
      SubscriptBox["\[Sigma]", "+"], "+", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["j", "y"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "y"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "t"}], "+", 
      RowBox[{"2", " ", "\[Rho]"}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "-"]}], "+", 
      SubscriptBox["\[Sigma]", "+"], "-", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["j", "x"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "x"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "t"}], "+", 
      RowBox[{"2", " ", "\[Rho]"}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "-"]}], "+", 
      SubscriptBox["\[Sigma]", "+"], "-", 
      RowBox[{"2", " ", 
       SqrtBox["3"], " ", 
       SubscriptBox["j", "y"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "y"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t"}], "+", "\[Rho]", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Sigma]", "+"]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "x"]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "y"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "x"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "y"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t"}], "+", "\[Rho]", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Sigma]", "+"]}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "x"]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "y"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "x"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "y"]}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t"}], "+", "\[Rho]", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Sigma]", "+"]}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "x"]}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "y"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "x"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "y"]}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "t"}], "+", "\[Rho]", "+", 
      RowBox[{"2", " ", 
       SubscriptBox["\[Sigma]", "+"]}], "+", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "x"]}], "-", 
      RowBox[{
       SqrtBox["3"], " ", 
       SubscriptBox["j", "y"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "x"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["q", "y"]}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7017118470471973`*^9, 3.701719165694319*^9, 
  3.701725699642954*^9, 3.702045640966544*^9, 3.7020871261647377`*^9, 
  3.702248387570299*^9, 3.702319423958859*^9, 3.702323377120645*^9, 
  3.702652695170251*^9, 3.7026745715941973`*^9, 3.702674629737761*^9, 
  3.702674816690815*^9, 3.705420900455778*^9, 3.7160480224485893`*^9, 
  3.716130253128476*^9, 3.7161305232297087`*^9, 3.716132234007284*^9, 
  3.7161422620122337`*^9, 3.716205922009982*^9, 3.7174828699152927`*^9, 
  3.7176855865275383`*^9},ExpressionUUID->"26c9d7ea-e7bd-4b44-9e9a-\
eb507962d321"]
}, Open  ]],

Cell["\<\
This represents the Boltzmann average of the collision term, expressed in \
terms of the moments:\
\>", "Text",
 CellChangeTimes->{{3.717482774964117*^9, 
  3.717482804083613*^9}},ExpressionUUID->"37841857-90e2-4042-8c65-\
24f3b30256cb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Modeinfi", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f0", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"f1", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"f2", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"f3", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{"f4", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ",", 
      RowBox[{"f5", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], ",", 
      RowBox[{"f6", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], ",", 
      RowBox[{"f7", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], ",", 
      RowBox[{"f8", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690079658803008*^9, 3.690079679665489*^9}, {
  3.690118575441032*^9, 3.690118600044783*^9}, {3.690118940000681*^9, 
  3.69011904358148*^9}, {3.690119176440402*^9, 3.690119200018118*^9}, {
  3.690120889072832*^9, 3.690120889865118*^9}, {3.690127873843895*^9, 
  3.690127881868515*^9}, {3.6901280934516582`*^9, 3.690128099749248*^9}, {
  3.690128177901416*^9, 3.690128184311249*^9}, {3.690128237357773*^9, 
  3.690128244878214*^9}, {3.700932326489685*^9, 3.700932333660389*^9}, {
  3.7012914443086348`*^9, 3.701291456166273*^9}, {3.701291673096105*^9, 
  3.701291714551053*^9}, {3.702319373817656*^9, 3.702319377250265*^9}, {
  3.717482807864758*^9, 3.7174828102900047`*^9}, {3.7174828980478354`*^9, 
  3.717482908181446*^9}},
 NumberMarks->False,ExpressionUUID->"a431b55c-8e59-4b36-8f90-c0a70cb842f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "144"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "16"}], " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{"16", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"32", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"32", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SubscriptBox["\[Lambda]", "2"]}], "+", 
          SubscriptBox["\[Lambda]", "4"], "+", 
          RowBox[{"16", " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"4", " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{"5", " ", 
           SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"10", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           SubscriptBox["\[Lambda]", "2"]}], "+", 
          SubscriptBox["\[Lambda]", "4"], "+", 
          RowBox[{"16", " ", 
           SubscriptBox["\[Lambda]", "5"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          SubscriptBox["\[Lambda]", "9"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Sigma]", "-"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t"}], "-", 
             RowBox[{"2", " ", "\[Rho]"}], "-", 
             SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t"}], "-", 
             RowBox[{"2", " ", "\[Rho]"}], "-", 
             SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"32", " ", "t", " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"32", " ", "\[Rho]", " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"16", " ", 
           SubscriptBox["\[Sigma]", "+"], " ", 
           SubscriptBox["\[Lambda]", "5"]}], "-", 
          RowBox[{"20", " ", "t", " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{"16", " ", "\[Rho]", " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Sigma]", "+"], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          RowBox[{"2", " ", "t", " ", 
           SubscriptBox["\[Lambda]", "9"]}], "-", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           SubscriptBox["\[Lambda]", "9"]}], "-", 
          RowBox[{
           SubscriptBox["\[Sigma]", "+"], " ", 
           SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{"2", " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "6"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"8", " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "x"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           SubscriptBox["\[Lambda]", "1"]}], "+", 
          SubscriptBox["\[Lambda]", "3"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Lambda]", "4"]}], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Lambda]", "6"]}], "+", 
          SubscriptBox["\[Lambda]", "7"], "+", 
          RowBox[{"2", " ", 
           SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}], "+", 
       RowBox[{
        SubscriptBox["j", "x"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           SubscriptBox["q", "y"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SubscriptBox["\[Lambda]", "1"]}], "+", 
             SubscriptBox["\[Lambda]", "3"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "6"]}], "+", 
             SubscriptBox["\[Lambda]", "7"], "+", 
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["j", "y"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"8", " ", 
              SubscriptBox["\[Lambda]", "1"]}], "+", 
             SubscriptBox["\[Lambda]", "3"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SubscriptBox["\[Lambda]", "4"], "+", 
                SubscriptBox["\[Lambda]", "6"], "+", 
                RowBox[{"2", " ", 
                 SubscriptBox["\[Lambda]", "7"]}], "+", 
                RowBox[{"4", " ", 
                 SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"4", " ", "t", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"8", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "+", 
       RowBox[{"8", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "1"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"2", " ", "t", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"4", " ", "t", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"2", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"4", " ", "t", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"2", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "6"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "+", 
       RowBox[{"4", " ", "t", " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"4", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "+", 
       RowBox[{"8", " ", "t", " ", 
        SubscriptBox["\[Lambda]", "8"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"8", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "8"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}], "-", 
       RowBox[{"4", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "8"], " ", 
        SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "144"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "8"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "2"], "-", 
          RowBox[{"4", " ", "t", " ", "\[Rho]"}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["\[Sigma]", "-", "2"]}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           SubscriptBox["\[Sigma]", "+"]}], "-", 
          SubsuperscriptBox["\[Sigma]", "+", "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["j", "x", "2"]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["j", "y", "2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["j", "x"], " ", 
           SubscriptBox["q", "x"]}], "-", 
          SubsuperscriptBox["q", "x", "2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["j", "y"], " ", 
           SubscriptBox["q", "y"]}], "-", 
          SubsuperscriptBox["q", "y", "2"]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"8", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Sigma]", "-", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"12", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"4", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"5", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"10", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"10", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"32", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"8", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"3", " ", 
        SubsuperscriptBox["\[Sigma]", "-", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"12", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"5", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "xy", "2"]}], "+", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Lambda]", "9"], " ", 
        SubsuperscriptBox["\[Sigma]", "xy", "2"]}], "+", 
       RowBox[{
        SubscriptBox["\[Lambda]", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["t", "2"]}], "-", 
          RowBox[{"4", " ", "t", " ", "\[Rho]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "t"}], "+", 
             RowBox[{"2", " ", "\[Rho]"}]}], ")"}], " ", 
           SubscriptBox["\[Sigma]", "+"]}], "-", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["\[Sigma]", "+", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["j", "x", "2"]}], "+", 
          RowBox[{"4", " ", 
           SubsuperscriptBox["j", "y", "2"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["j", "x"], " ", 
           SubscriptBox["q", "x"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["q", "x", "2"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["j", "y"], " ", 
           SubscriptBox["q", "y"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["q", "y", "2"]}], "-", 
          RowBox[{"12", " ", 
           SubsuperscriptBox["\[Sigma]", "xy", "2"]}]}], ")"}]}]}], ")"}]}], 
    "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"24", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SubscriptBox["j", "x"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"t", "+", 
              SubscriptBox["\[Sigma]", "-"], "-", 
              SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
            SubscriptBox["\[Lambda]", "1"]}], "-", 
           RowBox[{"6", " ", "t", " ", 
            SubscriptBox["\[Lambda]", "7"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "t"}], "-", 
              SubscriptBox["\[Sigma]", "-"], "+", 
              SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SubscriptBox["\[Lambda]", "8"]}], "-", 
              SubscriptBox["\[Lambda]", "9"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SqrtBox["2"], " ", 
         SubscriptBox["q", "x"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Rho]"}], "-", 
              SubscriptBox["\[Sigma]", "-"], "-", 
              SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
            SubscriptBox["\[Lambda]", "1"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "t"}], "+", 
              RowBox[{"8", " ", "\[Rho]"}], "+", 
              RowBox[{"4", " ", 
               SubscriptBox["\[Sigma]", "+"]}]}], ")"}], " ", 
            SubscriptBox["\[Lambda]", "7"]}], "+", 
           RowBox[{"8", " ", "\[Rho]", " ", 
            SubscriptBox["\[Lambda]", "8"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["\[Sigma]", "-"], " ", 
            SubscriptBox["\[Lambda]", "8"]}], "+", 
           RowBox[{"8", " ", 
            SubscriptBox["\[Sigma]", "+"], " ", 
            SubscriptBox["\[Lambda]", "8"]}], "+", 
           RowBox[{"2", " ", "t", " ", 
            SubscriptBox["\[Lambda]", "9"]}], "+", 
           RowBox[{"2", " ", "\[Rho]", " ", 
            SubscriptBox["\[Lambda]", "9"]}], "+", 
           RowBox[{
            SubscriptBox["\[Sigma]", "-"], " ", 
            SubscriptBox["\[Lambda]", "9"]}], "+", 
           RowBox[{"3", " ", 
            SubscriptBox["\[Sigma]", "+"], " ", 
            SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SqrtBox["2"], " ", 
            SubscriptBox["q", "y"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SubscriptBox["\[Lambda]", "7"]}], "+", 
              SubscriptBox["\[Lambda]", "9"]}], ")"}]}], "+", 
           RowBox[{
            SubscriptBox["j", "y"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SubscriptBox["\[Lambda]", "7"]}], "+", 
              SubscriptBox["\[Lambda]", "9"]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SqrtBox["2"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubscriptBox["j", "y"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{"t", "-", 
             SubscriptBox["\[Sigma]", "-"], "-", 
             SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "1"]}], "-", 
          RowBox[{"6", " ", "t", " ", 
           SubscriptBox["\[Lambda]", "7"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "t"}], "+", 
             SubscriptBox["\[Sigma]", "-"], "+", 
             SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              SubscriptBox["\[Lambda]", "8"]}], "-", 
             SubscriptBox["\[Lambda]", "9"]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{
        SqrtBox["2"], " ", 
        SubscriptBox["q", "y"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Rho]"}], "+", 
             SubscriptBox["\[Sigma]", "-"], "-", 
             SubscriptBox["\[Sigma]", "+"]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "1"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "t"}], "+", 
             RowBox[{"8", " ", "\[Rho]"}], "+", 
             RowBox[{"4", " ", 
              SubscriptBox["\[Sigma]", "+"]}]}], ")"}], " ", 
           SubscriptBox["\[Lambda]", "7"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           SubscriptBox["\[Lambda]", "8"]}], "-", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Sigma]", "-"], " ", 
           SubscriptBox["\[Lambda]", "8"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["\[Sigma]", "+"], " ", 
           SubscriptBox["\[Lambda]", "8"]}], "+", 
          RowBox[{"2", " ", "t", " ", 
           SubscriptBox["\[Lambda]", "9"]}], "+", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           SubscriptBox["\[Lambda]", "9"]}], "-", 
          RowBox[{
           SubscriptBox["\[Sigma]", "-"], " ", 
           SubscriptBox["\[Lambda]", "9"]}], "+", 
          RowBox[{"3", " ", 
           SubscriptBox["\[Sigma]", "+"], " ", 
           SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           SubscriptBox["q", "x"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SubscriptBox["\[Lambda]", "7"]}], "+", 
             SubscriptBox["\[Lambda]", "9"]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["j", "x"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SubscriptBox["\[Lambda]", "7"]}], "+", 
             SubscriptBox["\[Lambda]", "9"]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Sigma]", "xy"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "288"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "144"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "t", " ", "\[Rho]"}], "+", 
          SubsuperscriptBox["\[Sigma]", "-", "2"], "-", 
          SubsuperscriptBox["\[Sigma]", "+", "2"]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["t", "2"], "-", 
          RowBox[{"4", " ", "t", " ", "\[Rho]"}], "+", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["\[Sigma]", "-", "2"]}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           SubscriptBox["\[Sigma]", "+"]}], "-", 
          SubsuperscriptBox["\[Sigma]", "+", "2"], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["j", "x", "2"]}], "-", 
          RowBox[{"2", " ", 
           SubsuperscriptBox["j", "y", "2"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["j", "x"], " ", 
           SubscriptBox["q", "x"]}], "-", 
          SubsuperscriptBox["q", "x", "2"], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["j", "y"], " ", 
           SubscriptBox["q", "y"]}], "-", 
          SubsuperscriptBox["q", "y", "2"]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"4", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"12", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"8", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"32", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["\[Sigma]", "-", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"48", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"16", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"20", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"40", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"28", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"40", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"28", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"32", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SuperscriptBox["t", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"32", " ", "t", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"12", " ", 
        SubsuperscriptBox["\[Sigma]", "-", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"48", " ", "t", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", "\[Rho]", " ", 
        SubscriptBox["\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"20", " ", 
        SubsuperscriptBox["\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["j", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"8", " ", 
        SubsuperscriptBox["j", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "x"], " ", 
        SubscriptBox["q", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["q", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SubscriptBox["j", "y"], " ", 
        SubscriptBox["q", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SubsuperscriptBox["q", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"12", " ", 
        SubscriptBox["\[Lambda]", "3"], " ", 
        SubsuperscriptBox["\[Sigma]", "xy", "2"]}], "-", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Lambda]", "4"], " ", 
        SubsuperscriptBox["\[Sigma]", "xy", "2"]}], "+", 
       RowBox[{"48", " ", 
        SubscriptBox["\[Lambda]", "9"], " ", 
        SubsuperscriptBox["\[Sigma]", "xy", "2"]}]}], ")"}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.701719167706271*^9, 3.7017257016714697`*^9, 3.702045642391099*^9, 
   3.702087129017631*^9, 3.7022484033567*^9, 3.702319380653076*^9, {
   3.7023194266961613`*^9, 3.702319444803225*^9}, 3.702652696994445*^9, {
   3.702652800077073*^9, 3.702652828333581*^9}, {3.702674557724538*^9, 
   3.702674574628351*^9}, 3.702674632863179*^9, 3.702674820214837*^9, 
   3.70542090547898*^9, 3.71604802612457*^9, 3.716130261709323*^9, 
   3.7161305390092783`*^9, 3.7161322456043997`*^9, 3.716142274227414*^9, 
   3.7162059433782387`*^9, 3.717482878325223*^9, 3.717482910077161*^9, 
   3.717685590369947*^9},ExpressionUUID->"984d1ad6-7e1f-4cda-84f5-\
be3a1c1ccb70"]
}, Open  ]],

Cell["\<\
As explained in the paper, the collision operator should be zero when the \
densities are given by the equilibrium density. We can define two one \
dimensional equilibrium distribution as:\
\>", "Text",
 CellChangeTimes->{{3.717484969130625*^9, 3.717484986482463*^9}, {
   3.717485016937792*^9, 3.717485035586207*^9}, {3.717487462466118*^9, 
   3.717487472575233*^9}, {3.717487582792729*^9, 3.7174875860446787`*^9}, 
   3.7178507186321383`*^9},ExpressionUUID->"d8ae9049-0a02-4ae7-8a7a-\
626e8f017009"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"fxi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], 
         FractionBox["jx", "\[Rho]"]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], "-", "1"}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["jx", "2"], 
             SuperscriptBox["\[Rho]", "2"]]}]], "-", "1"}], ")"}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], 
         FractionBox["jx", "\[Rho]"]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], "-", "1"}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fyi", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], 
         FractionBox["jy", "\[Rho]"]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], "-", "1"}], ")"}]}]}], 
       ")"}]}], ",", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"(", 
         RowBox[{
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["jy", "2"], 
             SuperscriptBox["\[Rho]", "2"]]}]], "-", "1"}], ")"}]}], ")"}]}], 
     ",", 
     RowBox[{
      FractionBox["1", "6"], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], 
         FractionBox["jy", "\[Rho]"]}], "+", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], "-", "1"}], ")"}]}]}], 
       ")"}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.716143183011858*^9, 3.7161432216496143`*^9}, {
   3.716143269044673*^9, 3.7161433248012953`*^9}, {3.716143355529149*^9, 
   3.716143513711224*^9}, {3.716204825305333*^9, 3.71620487239192*^9}, {
   3.716204917235454*^9, 3.716205026365802*^9}, {3.716205057374608*^9, 
   3.7162050713730717`*^9}, {3.7162051052006073`*^9, 
   3.7162051360809526`*^9}, {3.716205754107149*^9, 3.7162057640189133`*^9}, {
   3.717487540567812*^9, 3.7174875507586184`*^9}, 
   3.717487641919724*^9},ExpressionUUID->"69dc6dea-169e-414a-9be1-\
50aec0ed87b9"],

Cell["For our D2Q9 velocity set", "Text",
 CellChangeTimes->{{3.717487593398876*^9, 3.7174876102044*^9}, {
  3.717487984279724*^9, 
  3.717487985715246*^9}},ExpressionUUID->"f6a0712e-a4b6-4731-93dc-\
b04e203e9ee8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"v", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7162052695450287`*^9, 3.716205316837803*^9}, {
   3.716205348700618*^9, 3.716205397493432*^9}, 
   3.717488009939069*^9},ExpressionUUID->"0f7ade48-d400-4680-a330-\
4136a8439fd6"],

Cell["we then get the equilibrium distribution function", "Text",
 CellChangeTimes->{{3.717487670122631*^9, 3.717487677938897*^9}, {
  3.717487753113634*^9, 3.717487758487907*^9}, {3.717487853431608*^9, 
  3.7174878566152897`*^9}},ExpressionUUID->"c4cdbf9c-2679-4884-af6a-\
747aa8361ea7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fi0", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"\[Rho]", " ", 
     RowBox[{"fxi", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "+", "2"}], "]"}], "]"}], 
     RowBox[{"fyi", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{
         RowBox[{"v", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "2", "]"}], "]"}], "+", "2"}], "]"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "9"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.716205429922152*^9, 3.716205541479171*^9}, {
  3.7162056331372833`*^9, 3.716205682042014*^9}, {3.716205786233241*^9, 
  3.7162057889772587`*^9}},ExpressionUUID->"0dab74dd-8833-4060-929b-\
5990c26796c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["4", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jx"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jy"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jx"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"2", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jy"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jx"}], "\[Rho]"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jy"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jx"}], "\[Rho]"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jy"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jx"}], "\[Rho]"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jy"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jx"}], "\[Rho]"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "-", 
      FractionBox[
       RowBox[{
        SqrtBox["3"], " ", "jy"}], "\[Rho]"]}], ")"}], " ", "\[Rho]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.717488015406035*^9, 
  3.7176855912839746`*^9},ExpressionUUID->"7f1717a0-3534-491f-9942-\
5ebaeaabca41"]
}, Open  ]],

Cell["\<\
We should verify that this equilibrium distribution actually gives a zero \
collision term:\
\>", "Text",
 CellChangeTimes->{{3.71748793153725*^9, 3.7174879554774933`*^9}, 
   3.71785074625677*^9},ExpressionUUID->"a6a3e1a8-f9d7-4367-b36f-\
e45fa530c2f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Modeinfi", "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"f0", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"f1", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ",", 
     RowBox[{"f2", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], ",", 
     RowBox[{"f3", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "4", "]"}], "]"}]}], ",", 
     RowBox[{"f4", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "5", "]"}], "]"}]}], ",", 
     RowBox[{"f5", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "6", "]"}], "]"}]}], ",", 
     RowBox[{"f6", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "7", "]"}], "]"}]}], ",", 
     RowBox[{"f7", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "8", "]"}], "]"}]}], ",", 
     RowBox[{"f8", "\[Rule]", 
      RowBox[{"fi0", "[", 
       RowBox[{"[", "9", "]"}], "]"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7174879657647333`*^9, 
  3.717487970562757*^9}},ExpressionUUID->"15054969-e0ac-40fd-ae9b-\
c97c746bd4b8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7174880335453043`*^9, 
  3.7176855922004004`*^9},ExpressionUUID->"b9ddab8d-7963-42fc-a71f-\
c88e54f82dbf"]
}, Open  ]],

Cell["\<\
The raw moments will more towards the equilibrium distribution, so we still \
need to express these moments in terms of the non-equilibrium parts of the \
moments. First we express the equilibrium distribution in moment space\
\>", "Text",
 CellChangeTimes->{{3.717484913074225*^9, 3.717484953499259*^9}, {
  3.7174880678953943`*^9, 3.717488102443103*^9}, {3.7174882164670887`*^9, 
  3.717488242295817*^9}, {3.71785088955929*^9, 
  3.717850902760613*^9}},ExpressionUUID->"764791b9-7387-4808-9240-\
c4d27c1fbccf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Meq", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"fitoM", ".", "fi0"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.703896897741178*^9, 3.703896915762266*^9}, {
  3.716132106935931*^9, 3.7161321148616867`*^9}, {3.716140463501912*^9, 
  3.716140466024382*^9}, {3.7161406623705397`*^9, 3.71614066690788*^9}, {
  3.7161421956671057`*^9, 
  3.7161421985353937`*^9}},ExpressionUUID->"355a3ea0-566f-430d-8e09-\
c970f0fcd592"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Rho]", ",", "jx", ",", "jy", ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]], "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}], ",", 
   FractionBox[
    RowBox[{"jx", " ", "jy"}], "\[Rho]"], ",", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}], ",", 
   RowBox[{
    SqrtBox["2"], " ", "jx", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], ",", 
   RowBox[{
    SqrtBox["2"], " ", "jy", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], ",", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jx", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        FractionBox[
         SuperscriptBox["jy", "2"], 
         SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.7038969031452513`*^9, 3.703896916173787*^9}, 
   3.71613213468076*^9, 3.7161322998814373`*^9, 3.716140466924588*^9, 
   3.716140667222224*^9, 3.7161421998255053`*^9, 3.716206056000532*^9, 
   3.717489045514764*^9, 
   3.71768559309982*^9},ExpressionUUID->"960428cc-2f29-4d17-994d-\
61b3f0437669"]
}, Open  ]],

Cell["We now define non-equilibrium component of the moments", "Text",
 CellChangeTimes->{{3.717489068711753*^9, 3.7174890799903517`*^9}, {
  3.717489120728058*^9, 3.717489137060961*^9}, {3.717489215491213*^9, 
  3.717489228243314*^9}},ExpressionUUID->"03eaf1b3-7d20-41a7-8cbe-\
8cb505d0095d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dM", "=", 
  RowBox[{"{", 
   RowBox[{"0", ",", "0", ",", "0", ",", 
    SubscriptBox["d\[Sigma]", "-"], ",", 
    SubscriptBox["d\[Sigma]", "xy"], ",", 
    SubscriptBox["d\[Sigma]", "+"], ",", 
    SubscriptBox["dq", "x"], ",", 
    SubscriptBox["dq", "y"], ",", "dt"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.716141840801455*^9, 3.7161418664947853`*^9}, {
  3.7161419080177*^9, 3.716141918968713*^9}, {3.717488262898438*^9, 
  3.71748826866617*^9}, {3.717489059171982*^9, 
  3.717489063937386*^9}},ExpressionUUID->"909e24b6-fef9-4b62-9ac0-\
8d9cfb76665f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", 
   SubscriptBox["d\[Sigma]", "-"], ",", 
   SubscriptBox["d\[Sigma]", "xy"], ",", 
   SubscriptBox["d\[Sigma]", "+"], ",", 
   SubscriptBox["dq", "x"], ",", 
   SubscriptBox["dq", "y"], ",", "dt"}], "}"}]], "Output",
 CellChangeTimes->{3.716141923113165*^9, 3.7161422207377253`*^9, 
  3.716206111662019*^9, 3.7174892476095333`*^9, 
  3.7176855933096867`*^9},ExpressionUUID->"f039c0cb-7c59-4116-a7e9-\
e5384f23afec"]
}, Open  ]],

Cell["\<\
We can now express the moments as the sum of the non-equilibrium moment and \
the equilibrium moment:\
\>", "Text",
 CellChangeTimes->{{3.717489185577297*^9, 
  3.717489243290872*^9}},ExpressionUUID->"68a0ae4f-a6ca-4f4d-8c31-\
f8d53db4f115"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"M", "=", 
  RowBox[{"dM", "+", "Meq"}]}]], "Input",
 CellChangeTimes->{{3.7161419260435333`*^9, 
  3.7161419347039633`*^9}},ExpressionUUID->"90ffc8ce-9a78-4401-b0ca-\
110eedfd5be4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\[Rho]", ",", "jx", ",", "jy", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}], "+", 
    SubscriptBox["d\[Sigma]", "-"]}], ",", 
   RowBox[{
    FractionBox[
     RowBox[{"jx", " ", "jy"}], "\[Rho]"], "+", 
    SubscriptBox["d\[Sigma]", "xy"]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}], "+", 
    SubscriptBox["d\[Sigma]", "+"]}], ",", 
   RowBox[{
    RowBox[{
     SqrtBox["2"], " ", "jx", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
    SubscriptBox["dq", "x"]}], ",", 
   RowBox[{
    RowBox[{
     SqrtBox["2"], " ", "jy", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
    SubscriptBox["dq", "y"]}], ",", 
   RowBox[{"dt", "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}]}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.716141936152671*^9, 3.716142225697898*^9, 
  3.716206130586125*^9, 3.717489250246121*^9, 
  3.717685593827244*^9},ExpressionUUID->"3c0e6311-5ec5-4c9a-bbe9-\
f94a9f9db3dd"]
}, Open  ]],

Cell[TextData[{
 "We can now express the ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["f", "i"], TraditionalForm]],ExpressionUUID->
  "308a8aef-d0cd-4bd9-aed1-4a40bf15c11d"],
 " in terms of non-equilibrium moments as"
}], "Text",
 CellChangeTimes->{{3.717489477761251*^9, 3.7174895139655943`*^9}, {
  3.717489638611174*^9, 
  3.717489643754963*^9}},ExpressionUUID->"bb1ee280-7b6c-405c-bdeb-\
c402677fb157"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"fi", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Mtofi", ".", "M"}], "]"}]}]], "Input",ExpressionUUID->"54b1149c-\
c5f3-415d-8123-0de95125bf63"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["2", "9"], " ", 
    RowBox[{"(", 
     RowBox[{"dt", "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]"}], "-", 
      
      RowBox[{"2", " ", 
       SubscriptBox["d\[Sigma]", "+"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "dt"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["3"], " ", "jx"}], "-", 
      RowBox[{"2", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
      RowBox[{"4", " ", "\[Rho]"}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["d\[Sigma]", "-"]}], "+", 
      SubscriptBox["d\[Sigma]", "+"], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["dq", "x"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "dt"}], "+", 
      RowBox[{"4", " ", 
       SqrtBox["3"], " ", "jy"}], "-", 
      RowBox[{"2", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
      RowBox[{"4", " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["d\[Sigma]", "-"]}], "+", 
      SubscriptBox["d\[Sigma]", "+"], "-", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["dq", "y"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "dt"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox["3"], " ", "jx"}], "+", 
      RowBox[{"2", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
      RowBox[{"4", " ", "\[Rho]"}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"3", " ", 
       SubscriptBox["d\[Sigma]", "-"]}], "+", 
      SubscriptBox["d\[Sigma]", "+"], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["dq", "x"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "dt"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox["3"], " ", "jy"}], "+", 
      RowBox[{"2", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
      RowBox[{"4", " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"3", " ", 
       SubscriptBox["d\[Sigma]", "-"]}], "+", 
      SubscriptBox["d\[Sigma]", "+"], "+", 
      RowBox[{
       SqrtBox["6"], " ", 
       SubscriptBox["dq", "y"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", "\[Rho]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "jx", " ", "jy"}], "+", 
      RowBox[{"2", " ", "dt", " ", "\[Rho]"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", "jx", " ", "\[Rho]"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", "jy", " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      SuperscriptBox["\[Rho]", "2"], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"]}], "+", 
      RowBox[{"3", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", "\[Rho]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "jx", " ", "jy"}], "+", 
      RowBox[{"2", " ", "dt", " ", "\[Rho]"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "jx", " ", "\[Rho]"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", "jy", " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      SuperscriptBox["\[Rho]", "2"], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"]}], "-", 
      RowBox[{"3", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", "\[Rho]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "jx", " ", "jy"}], "+", 
      RowBox[{"2", " ", "dt", " ", "\[Rho]"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "jx", " ", "\[Rho]"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "jy", " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      SuperscriptBox["\[Rho]", "2"], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"]}], "+", 
      RowBox[{"3", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}], ",", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"36", " ", "\[Rho]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "jx", " ", "jy"}], "+", 
      RowBox[{"2", " ", "dt", " ", "\[Rho]"}], "-", 
      RowBox[{
       SqrtBox["3"], " ", "jx", " ", "\[Rho]"}], "+", 
      RowBox[{
       SqrtBox["3"], " ", "jy", " ", "\[Rho]"}], "-", 
      RowBox[{"2", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      RowBox[{"2", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"3", "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
      SuperscriptBox["\[Rho]", "2"], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"]}], "+", 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"]}], "+", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"]}], "-", 
      RowBox[{
       SqrtBox["6"], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"]}], "-", 
      RowBox[{"3", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.7174894665874043`*^9, 
  3.717685596043557*^9},ExpressionUUID->"852551ec-fa36-4cd9-a15b-\
68d97cbbdb41"]
}, Open  ]],

Cell["\<\
Now we can express the effect of the collisions on the non-equilibrium part \
of the moments as\
\>", "Text",
 CellChangeTimes->{{3.717489724149171*^9, 
  3.717489773328363*^9}},ExpressionUUID->"b2cc0de5-59f6-4053-a75d-\
18f82269fe3d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Modeinfi", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"f0", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ",", 
      RowBox[{"f1", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ",", 
      RowBox[{"f2", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], ",", 
      RowBox[{"f3", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "4", "]"}], "]"}]}], ",", 
      RowBox[{"f4", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "5", "]"}], "]"}]}], ",", 
      RowBox[{"f5", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "6", "]"}], "]"}]}], ",", 
      RowBox[{"f6", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "7", "]"}], "]"}]}], ",", 
      RowBox[{"f7", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "8", "]"}], "]"}]}], ",", 
      RowBox[{"f8", "\[Rule]", 
       RowBox[{"fi", "[", 
        RowBox[{"[", "9", "]"}], "]"}]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.690079658803008*^9, 3.690079679665489*^9}, {
  3.690118575441032*^9, 3.690118600044783*^9}, {3.690118940000681*^9, 
  3.69011904358148*^9}, {3.690119176440402*^9, 3.690119200018118*^9}, {
  3.690120889072832*^9, 3.690120889865118*^9}, {3.690127873843895*^9, 
  3.690127881868515*^9}, {3.6901280934516582`*^9, 3.690128099749248*^9}, {
  3.690128177901416*^9, 3.690128184311249*^9}, {3.690128237357773*^9, 
  3.690128244878214*^9}, {3.700932326489685*^9, 3.700932333660389*^9}, {
  3.7012914443086348`*^9, 3.701291456166273*^9}, {3.701291673096105*^9, 
  3.701291714551053*^9}, {3.702319373817656*^9, 3.702319377250265*^9}, {
  3.717482807864758*^9, 3.7174828102900047`*^9}, {3.7174828980478354`*^9, 
  3.717482908181446*^9}},
 NumberMarks->False,ExpressionUUID->"a431b55c-8e59-4b36-8f90-c0a70cb842f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "144"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"32", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
          RowBox[{"32", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"32", " ", "dt"}], "+", 
             RowBox[{"64", " ", "\[Rho]"}], "-", 
             RowBox[{"80", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
             RowBox[{"80", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
             RowBox[{"64", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
             RowBox[{"16", " ", 
              SubscriptBox["d\[Sigma]", "+"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "16"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
             RowBox[{"16", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", "\[Rho]", 
           " ", 
           SubscriptBox["d\[Sigma]", "+"]}], "-", 
          RowBox[{"32", " ", 
           SqrtBox["2"], " ", "jx", " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{"16", " ", "jx", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jy", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["dq", "x", "2"]}], "+", 
          RowBox[{"32", " ", 
           SqrtBox["2"], " ", "jy", " ", 
           SubscriptBox["dq", "y"]}], "-", 
          RowBox[{"16", " ", "jy", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jx", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SubscriptBox["dq", "y"]}], "-", 
          RowBox[{"8", " ", 
           SubsuperscriptBox["dq", "y", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
          RowBox[{"4", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "dt"}], "+", 
             RowBox[{"8", " ", "\[Rho]"}], "-", 
             RowBox[{"10", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
             RowBox[{"10", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
             RowBox[{"8", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
             RowBox[{"2", " ", 
              SubscriptBox["d\[Sigma]", "+"]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", "\[Rho]", 
           " ", 
           SubscriptBox["d\[Sigma]", "+"]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "jx", " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{"2", " ", "jx", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jy", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SubscriptBox["dq", "x"]}], "+", 
          SubsuperscriptBox["dq", "x", "2"], "+", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "jy", " ", 
           SubscriptBox["dq", "y"]}], "-", 
          RowBox[{"2", " ", "jy", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jx", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SubscriptBox["dq", "y"]}], "-", 
          SubsuperscriptBox["dq", "y", "2"]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"64", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"64", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"64", " ", "dt", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"128", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"160", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"160", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"128", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"32", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"32", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"64", " ", 
        SqrtBox["2"], " ", "jx", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"32", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["dq", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "+", 
       RowBox[{"64", " ", 
        SqrtBox["2"], " ", "jy", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"32", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["dq", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "5"]}], "-", 
       RowBox[{"40", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"40", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"40", " ", "dt", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"80", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"80", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"40", " ", 
        SqrtBox["2"], " ", "jx", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"32", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["dq", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"40", " ", 
        SqrtBox["2"], " ", "jy", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"32", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", 
        SubsuperscriptBox["dq", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"4", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", "dt", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"8", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"10", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"10", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jx", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"14", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["dq", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jy", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"14", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"7", " ", 
        SubsuperscriptBox["dq", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"18", " ", "\[Rho]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "dt", " ", "jx", " ", "jy"}], "-", 
            RowBox[{"8", " ", 
             SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
             SubscriptBox["dq", "y"]}], "+", 
            RowBox[{"4", " ", "jx", " ", 
             SqrtBox[
              RowBox[{"2", "+", 
               FractionBox[
                RowBox[{"2", " ", 
                 SuperscriptBox["jy", "2"]}], 
                SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
             SubscriptBox["dq", "y"]}], "+", 
            RowBox[{"4", " ", "\[Rho]", " ", 
             SubscriptBox["dq", "x"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SqrtBox["2"], " ", "jy", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
               SubscriptBox["dq", "y"]}], ")"}]}], "-", 
            RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
             SubscriptBox["d\[Sigma]", "xy"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SubscriptBox["d\[Sigma]", "xy"]}], "+", 
            RowBox[{"16", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["jx", "2"], 
                SuperscriptBox["\[Rho]", "2"]]}]], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SubscriptBox["d\[Sigma]", "xy"]}], "+", 
            RowBox[{"16", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["jy", "2"], 
                SuperscriptBox["\[Rho]", "2"]]}]], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SubscriptBox["d\[Sigma]", "xy"]}], "-", 
            RowBox[{"8", " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["jx", "2"], 
                SuperscriptBox["\[Rho]", "2"]]}]], " ", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["jy", "2"], 
                SuperscriptBox["\[Rho]", "2"]]}]], " ", 
             SuperscriptBox["\[Rho]", "2"], " ", 
             SubscriptBox["d\[Sigma]", "xy"]}], "+", 
            RowBox[{"8", " ", 
             SubscriptBox["d\[Sigma]", "+"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"jx", " ", "jy"}], "+", 
               RowBox[{"\[Rho]", " ", 
                SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}]}], ")"}]}], " ", 
         
         SubscriptBox["\[Lambda]", "1"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "dt", " ", "jx", " ", "jy"}], "-", 
           RowBox[{
            SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
            SubscriptBox["dq", "y"]}], "+", 
           RowBox[{"2", " ", "jx", " ", 
            SqrtBox[
             RowBox[{"2", "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["jy", "2"]}], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
            SubscriptBox["dq", "y"]}], "+", 
           RowBox[{
            SubscriptBox["dq", "x"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SqrtBox["2"], " ", "jy", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SqrtBox[
                   RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", 
               "\[Rho]"}], "+", 
              RowBox[{"2", " ", "\[Rho]", " ", 
               SubscriptBox["dq", "y"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", "dt", " ", "\[Rho]", " ", 
            SubscriptBox["d\[Sigma]", "xy"]}], "-", 
           RowBox[{
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["d\[Sigma]", "xy"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jx", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["d\[Sigma]", "xy"]}], "+", 
           RowBox[{"2", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jy", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["d\[Sigma]", "xy"]}], "-", 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jx", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jy", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SuperscriptBox["\[Rho]", "2"], " ", 
            SubscriptBox["d\[Sigma]", "xy"]}], "-", 
           RowBox[{"2", " ", 
            SubscriptBox["d\[Sigma]", "+"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"jx", " ", "jy"}], "+", 
              RowBox[{"\[Rho]", " ", 
               SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}]}], ")"}], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"4", " ", "dt", " ", "jx", " ", "jy", " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"4", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"4", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"4", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"4", " ", "dt", " ", "jx", " ", "jy", " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"4", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "-", 
        RowBox[{"4", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"2", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "-", 
        RowBox[{"4", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "-", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "-", 
        RowBox[{"4", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "+", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "6"]}], "-", 
        RowBox[{"4", " ", "dt", " ", "jx", " ", "jy", " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"2", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"4", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"5", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"4", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"10", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"10", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"8", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"2", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"8", " ", "dt", " ", "jx", " ", "jy", " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"4", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "-", 
        RowBox[{"10", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"8", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "-", 
        RowBox[{"10", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"8", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"8", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "-", 
        RowBox[{"8", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"20", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"20", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "-", 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "8"]}], "+", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"144", " ", "\[Rho]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["dt", "2"]}], "+", 
          RowBox[{"4", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
          RowBox[{"4", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
          RowBox[{"4", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
             RowBox[{"6", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", "\[Rho]", 
           " ", 
           SubscriptBox["d\[Sigma]", "-"]}], "-", 
          RowBox[{"3", " ", 
           SubsuperscriptBox["d\[Sigma]", "-", "2"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["jx", "2"], 
                SuperscriptBox["\[Rho]", "2"]]}]], "+", 
             SqrtBox[
              RowBox[{"1", "+", 
               FractionBox[
                SuperscriptBox["jy", "2"], 
                SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]", 
           " ", 
           SubscriptBox["d\[Sigma]", "+"]}], "+", 
          SubsuperscriptBox["d\[Sigma]", "+", "2"], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "jx", " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{"2", " ", "jx", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jy", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SubscriptBox["dq", "x"]}], "+", 
          SubsuperscriptBox["dq", "x", "2"], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "jy", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"2", " ", "jy", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jx", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SubscriptBox["dq", "y"]}], "+", 
          SubsuperscriptBox["dq", "y", "2"]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           SuperscriptBox["dt", "2"], " ", "\[Rho]"}], "+", 
          RowBox[{"8", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "+", 
          RowBox[{"8", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"20", " ", "dt", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SuperscriptBox["\[Rho]", "2"]}], "-", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "dt"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4", "-", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
                RowBox[{"6", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", 
              "\[Rho]"}]}], ")"}], " ", 
           SubscriptBox["d\[Sigma]", "+"]}], "-", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           SubsuperscriptBox["d\[Sigma]", "+", "2"]}], "+", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", "jx", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", "\[Rho]", 
           " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           SubsuperscriptBox["dq", "x", "2"]}], "-", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"16", " ", "jy", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jx", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"8", " ", "\[Rho]", " ", 
           SubsuperscriptBox["dq", "y", "2"]}], "-", 
          RowBox[{"24", " ", "jx", " ", "jy", " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "-", 
          RowBox[{"12", " ", "\[Rho]", " ", 
           SubsuperscriptBox["d\[Sigma]", "xy", "2"]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "3"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"4", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"16", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"6", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"6", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"3", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "-", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"12", " ", "dt", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"14", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"14", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"24", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"5", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"14", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"7", " ", "\[Rho]", " ", 
        SubsuperscriptBox["dq", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"14", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"7", " ", "\[Rho]", " ", 
        SubsuperscriptBox["dq", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"24", " ", "jx", " ", "jy", " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "-", 
       RowBox[{"12", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "xy", "2"], " ", 
        SubscriptBox["\[Lambda]", "4"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"40", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"40", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"64", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"24", " ", "dt", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"80", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"80", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"80", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"48", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"40", " ", 
        SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"32", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "\[Rho]", " ", 
        SubsuperscriptBox["dq", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"40", " ", 
        SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"32", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"16", " ", "\[Rho]", " ", 
        SubsuperscriptBox["dq", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"16", " ", "dt", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"6", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"6", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"3", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "-", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"12", " ", "dt", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"14", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"14", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"24", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"5", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"\[Rho]", " ", 
        SubsuperscriptBox["dq", "x", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"\[Rho]", " ", 
        SubsuperscriptBox["dq", "y", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"24", " ", "jx", " ", "jy", " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"12", " ", "\[Rho]", " ", 
        SubsuperscriptBox["d\[Sigma]", "xy", "2"], " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", "\[Rho]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "dt", " ", "jx"}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jx", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "jx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["jy", "2"], 
                   SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SubscriptBox["dq", "x"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "jx", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SubscriptBox["dq", "x"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", "dt", " ", "jx", " ", "\[Rho]"}], "+", 
          RowBox[{"4", " ", "dt", " ", "jx", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
          RowBox[{"2", " ", 
           SqrtBox["2"], " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{"dt", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "-", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
                RowBox[{"2", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]], " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", 
              "\[Rho]"}]}], ")"}], " ", 
           SubscriptBox["dq", "x"]}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "jx", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["jy", "2"], 
                   SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
              "\[Rho]"}], "-", 
             RowBox[{"4", " ", 
              SqrtBox["2"], " ", "\[Rho]", " ", 
              SubscriptBox["dq", "x"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "jx", " ", "jy", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"16", " ", "jy", " ", "\[Rho]", " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "-", 
          RowBox[{"8", " ", "jy", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"], " ", 
           SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", "dt", " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"8", " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"24", " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"4", " ", "dt", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"6", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "dt", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jx", " ", "jy", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"8", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"24", " ", 
       SqrtBox["2"], " ", "\[Rho]"}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", "\[Rho]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "dt", " ", "jy"}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"2", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jy", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "-"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "jy"}], "-", 
             RowBox[{"2", " ", "jy", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
             RowBox[{
              SqrtBox["2"], " ", 
              SubscriptBox["dq", "y"]}]}], ")"}]}], "+", 
          RowBox[{
           SubscriptBox["d\[Sigma]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "jy", " ", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              SubscriptBox["dq", "y"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "1"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SubscriptBox["d\[Sigma]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "8"}], " ", "jy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["jx", "2"], 
                   SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", 
              "\[Rho]"}], "-", 
             RowBox[{"4", " ", 
              SqrtBox["2"], " ", "\[Rho]", " ", 
              SubscriptBox["dq", "y"]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "\[Rho]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "dt", " ", "jy", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["jx", "2"], 
                   SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
             RowBox[{
              SqrtBox["2"], " ", 
              RowBox[{"(", 
               RowBox[{"dt", "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
                   RowBox[{"4", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}], "+", 
                   RowBox[{"2", " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["jx", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]], " ", 
                    SqrtBox[
                    RowBox[{"1", "+", 
                    FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", 
                 "\[Rho]"}]}], ")"}], " ", 
              SubscriptBox["dq", "y"]}], "+", 
             RowBox[{"jx", " ", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"4", " ", 
                 SqrtBox[
                  RowBox[{"1", "+", 
                   FractionBox[
                    SuperscriptBox["jy", "2"], 
                    SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", 
              SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           SqrtBox["2"], " ", 
           SubscriptBox["dq", "x"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"jx", " ", "jy"}], "+", 
             RowBox[{"\[Rho]", " ", 
              SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}]}], ")"}], " ", 
        SubscriptBox["\[Lambda]", "7"]}], "+", 
       RowBox[{"16", " ", "dt", " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"8", " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"16", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"24", " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"16", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jy", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "+", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"8", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "8"]}], "-", 
       RowBox[{"4", " ", "dt", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", "jy", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"6", " ", "jy", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jx", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "jx", " ", "jy", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", "dt", " ", "\[Rho]", " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"2", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{"2", "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["jx", "2"]}], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", 
        SuperscriptBox["\[Rho]", "2"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "-"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"3", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "+"], " ", 
        SubscriptBox["dq", "y"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "-", 
       RowBox[{"4", " ", "jx", " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"8", " ", "jx", " ", 
        SqrtBox[
         RowBox[{"1", "+", 
          FractionBox[
           SuperscriptBox["jy", "2"], 
           SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}], "+", 
       RowBox[{"4", " ", 
        SqrtBox["2"], " ", "\[Rho]", " ", 
        SubscriptBox["dq", "x"], " ", 
        SubscriptBox["d\[Sigma]", "xy"], " ", 
        SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"288", " ", "\[Rho]"}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"144", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "dt", " ", "\[Rho]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox[
                  SuperscriptBox["jx", "2"], 
                  SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
              RowBox[{"2", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox[
                  SuperscriptBox["jy", "2"], 
                  SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", "\[Rho]",
             " ", 
            SubscriptBox["d\[Sigma]", "-"]}], "+", 
           SubsuperscriptBox["d\[Sigma]", "-", "2"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]", 
            " ", 
            SubscriptBox["d\[Sigma]", "+"]}], "-", 
           SubsuperscriptBox["d\[Sigma]", "+", "2"]}], ")"}], " ", 
         SubscriptBox["\[Lambda]", "1"]}], "-", 
        RowBox[{"16", " ", "\[Rho]", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["dt", "2"], "-", 
           RowBox[{"4", " ", "dt", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jx", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "-", 
           RowBox[{"4", " ", "dt", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jy", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
           RowBox[{"4", " ", "dt", " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jx", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SqrtBox[
             RowBox[{"1", "+", 
              FractionBox[
               SuperscriptBox["jy", "2"], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox[
                  SuperscriptBox["jx", "2"], 
                  SuperscriptBox["\[Rho]", "2"]]}]]}], "-", 
              RowBox[{"6", " ", 
               SqrtBox[
                RowBox[{"1", "+", 
                 FractionBox[
                  SuperscriptBox["jy", "2"], 
                  SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", "\[Rho]",
             " ", 
            SubscriptBox["d\[Sigma]", "-"]}], "+", 
           RowBox[{"3", " ", 
            SubsuperscriptBox["d\[Sigma]", "-", "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jx", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]], "+", 
              SqrtBox[
               RowBox[{"1", "+", 
                FractionBox[
                 SuperscriptBox["jy", "2"], 
                 SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}], " ", "\[Rho]", 
            " ", 
            SubscriptBox["d\[Sigma]", "+"]}], "-", 
           SubsuperscriptBox["d\[Sigma]", "+", "2"], "+", 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", "jx", " ", 
            SubscriptBox["dq", "x"]}], "-", 
           RowBox[{"2", " ", "jx", " ", 
            SqrtBox[
             RowBox[{"2", "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["jy", "2"]}], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SubscriptBox["dq", "x"]}], "-", 
           SubsuperscriptBox["dq", "x", "2"], "+", 
           RowBox[{"4", " ", 
            SqrtBox["2"], " ", "jy", " ", 
            SubscriptBox["dq", "y"]}], "-", 
           RowBox[{"2", " ", "jy", " ", 
            SqrtBox[
             RowBox[{"2", "+", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["jx", "2"]}], 
               SuperscriptBox["\[Rho]", "2"]]}]], " ", 
            SubscriptBox["dq", "y"]}], "-", 
           SubsuperscriptBox["dq", "y", "2"]}], ")"}], " ", 
         SubscriptBox["\[Lambda]", "2"]}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"8", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"8", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"20", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"12", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"16", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"16", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"8", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "x", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"8", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"16", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "-", 
        RowBox[{"8", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "y", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"24", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"12", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "xy", "2"], " ", 
         SubscriptBox["\[Lambda]", "3"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"16", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"16", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"64", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "-"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "-"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"12", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "-", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"48", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"56", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"56", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"96", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"20", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"16", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"56", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"28", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "x", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"16", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"56", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"28", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "y", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"96", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "+", 
        RowBox[{"48", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "xy", "2"], " ", 
         SubscriptBox["\[Lambda]", "4"]}], "-", 
        RowBox[{"16", " ", 
         SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"40", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"40", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"64", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"24", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"80", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"80", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"80", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"48", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"16", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"40", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"32", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"16", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "x", "2"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "-", 
        RowBox[{"40", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"32", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"16", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "y", "2"], " ", 
         SubscriptBox["\[Lambda]", "7"]}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["dt", "2"], " ", "\[Rho]", " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"16", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"16", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"64", " ", "dt", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "-"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"24", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "-"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"12", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "-", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"48", " ", "dt", " ", "\[Rho]", " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"56", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"56", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"96", " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jx", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SqrtBox[
          RowBox[{"1", "+", 
           FractionBox[
            SuperscriptBox["jy", "2"], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", 
         SuperscriptBox["\[Rho]", "2"], " ", 
         SubscriptBox["d\[Sigma]", "+"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"20", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "+", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"16", " ", 
         SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"8", " ", "jx", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jy", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "x"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "x", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "+", 
        RowBox[{"16", " ", 
         SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"8", " ", "jy", " ", 
         SqrtBox[
          RowBox[{"2", "+", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox["jx", "2"]}], 
            SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
         SubscriptBox["dq", "y"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"4", " ", "\[Rho]", " ", 
         SubsuperscriptBox["dq", "y", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"96", " ", "jx", " ", "jy", " ", 
         SubscriptBox["d\[Sigma]", "xy"], " ", 
         SubscriptBox["\[Lambda]", "9"]}], "-", 
        RowBox[{"48", " ", "\[Rho]", " ", 
         SubsuperscriptBox["d\[Sigma]", "xy", "2"], " ", 
         SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{3.717489738322154*^9, 
  3.717685635427093*^9},ExpressionUUID->"e1274d51-1d2a-48da-a467-\
8e95fbd251c2"]
}, Open  ]],

Cell[TextData[{
 "This are the lengthy expressions referred to in the paper. In particular \
the effect of the collision on the 5th moment ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    SubscriptBox["\[Sigma]", "xy"]}], TraditionalForm]],ExpressionUUID->
  "9ef20e92-e702-42cc-8a3f-170838a312c2"],
 "), given in the paper is then"
}], "Text",
 CellChangeTimes->{{3.717482967698371*^9, 3.717483033990808*^9}, {
  3.7174897947844353`*^9, 
  3.717489833287512*^9}},ExpressionUUID->"23fa589c-5074-4a5c-a9c7-\
1c09985b242e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[CapitalOmega]", "[", 
  RowBox[{"[", "5", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7161301198247137`*^9, 3.716130127714189*^9}, {
  3.717482926188553*^9, 
  3.7174829290578947`*^9}},ExpressionUUID->"01f6fa20-7fec-4e51-a342-\
a65c5c5207ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"18", " ", "\[Rho]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "dt", " ", "jx", " ", "jy"}], "-", 
          RowBox[{"8", " ", 
           SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"4", " ", "jx", " ", 
           SqrtBox[
            RowBox[{"2", "+", 
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox["jy", "2"]}], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
           SubscriptBox["dq", "y"]}], "+", 
          RowBox[{"4", " ", "\[Rho]", " ", 
           SubscriptBox["dq", "x"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SqrtBox["2"], " ", "jy", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "2"}], "+", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["jx", "2"], 
                   SuperscriptBox["\[Rho]", "2"]]}]]}], ")"}]}], "+", 
             SubscriptBox["dq", "y"]}], ")"}]}], "-", 
          RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "+", 
          RowBox[{"16", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "+", 
          RowBox[{"16", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "-", 
          RowBox[{"8", " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jx", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SqrtBox[
            RowBox[{"1", "+", 
             FractionBox[
              SuperscriptBox["jy", "2"], 
              SuperscriptBox["\[Rho]", "2"]]}]], " ", 
           SuperscriptBox["\[Rho]", "2"], " ", 
           SubscriptBox["d\[Sigma]", "xy"]}], "+", 
          RowBox[{"8", " ", 
           SubscriptBox["d\[Sigma]", "+"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"jx", " ", "jy"}], "+", 
             RowBox[{"\[Rho]", " ", 
              SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}]}], ")"}]}], " ", 
       SubscriptBox["\[Lambda]", "1"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "dt", " ", "jx", " ", "jy"}], "-", 
         RowBox[{
          SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
          SubscriptBox["dq", "y"]}], "+", 
         RowBox[{"2", " ", "jx", " ", 
          SqrtBox[
           RowBox[{"2", "+", 
            FractionBox[
             RowBox[{"2", " ", 
              SuperscriptBox["jy", "2"]}], 
             SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
          SubscriptBox["dq", "y"]}], "+", 
         RowBox[{
          SubscriptBox["dq", "x"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SqrtBox["2"], " ", "jy", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SqrtBox[
                 RowBox[{"1", "+", 
                  FractionBox[
                   SuperscriptBox["jx", "2"], 
                   SuperscriptBox["\[Rho]", "2"]]}]]}]}], ")"}], " ", 
             "\[Rho]"}], "+", 
            RowBox[{"2", " ", "\[Rho]", " ", 
             SubscriptBox["dq", "y"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "dt", " ", "\[Rho]", " ", 
          SubscriptBox["d\[Sigma]", "xy"]}], "-", 
         RowBox[{
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["d\[Sigma]", "xy"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["jx", "2"], 
             SuperscriptBox["\[Rho]", "2"]]}]], " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["d\[Sigma]", "xy"]}], "+", 
         RowBox[{"2", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["jy", "2"], 
             SuperscriptBox["\[Rho]", "2"]]}]], " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["d\[Sigma]", "xy"]}], "-", 
         RowBox[{"4", " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["jx", "2"], 
             SuperscriptBox["\[Rho]", "2"]]}]], " ", 
          SqrtBox[
           RowBox[{"1", "+", 
            FractionBox[
             SuperscriptBox["jy", "2"], 
             SuperscriptBox["\[Rho]", "2"]]}]], " ", 
          SuperscriptBox["\[Rho]", "2"], " ", 
          SubscriptBox["d\[Sigma]", "xy"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["d\[Sigma]", "+"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"jx", " ", "jy"}], "+", 
            RowBox[{"\[Rho]", " ", 
             SubscriptBox["d\[Sigma]", "xy"]}]}], ")"}]}]}], ")"}], " ", 
       SubscriptBox["\[Lambda]", "3"]}], "+", 
      RowBox[{"4", " ", "dt", " ", "jx", " ", "jy", " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"4", " ", "jx", " ", "jy", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"4", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"4", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"4", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"4", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "4"]}], "+", 
      RowBox[{"4", " ", "dt", " ", "jx", " ", "jy", " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"4", " ", "jx", " ", "jy", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"4", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"2", " ", 
       SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"4", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"4", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"4", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "+", 
      RowBox[{"4", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "6"]}], "-", 
      RowBox[{"4", " ", "dt", " ", "jx", " ", "jy", " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"2", " ", "jx", " ", "jy", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "-", 
      RowBox[{"5", " ", 
       SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"4", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "-", 
      RowBox[{"5", " ", 
       SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"4", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"4", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "-", 
      RowBox[{"4", " ", "dt", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "-", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"10", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"10", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "-", 
      RowBox[{"8", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "+", 
      RowBox[{"2", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "7"]}], "-", 
      RowBox[{"8", " ", "dt", " ", "jx", " ", "jy", " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"4", " ", "jx", " ", "jy", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "-", 
      RowBox[{"10", " ", 
       SqrtBox["2"], " ", "jy", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"8", " ", "jy", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jx", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "-", 
      RowBox[{"10", " ", 
       SqrtBox["2"], " ", "jx", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"8", " ", "jx", " ", 
       SqrtBox[
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["jy", "2"]}], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", "\[Rho]", " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"8", " ", "\[Rho]", " ", 
       SubscriptBox["dq", "x"], " ", 
       SubscriptBox["dq", "y"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "-", 
      RowBox[{"8", " ", "dt", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "-", 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"20", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"20", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "-", 
      RowBox[{"16", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jx", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox["jy", "2"], 
          SuperscriptBox["\[Rho]", "2"]]}]], " ", 
       SuperscriptBox["\[Rho]", "2"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "8"]}], "+", 
      RowBox[{"4", " ", "\[Rho]", " ", 
       SubscriptBox["d\[Sigma]", "+"], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.716130122202078*^9, 3.716130128344137*^9}, 
   3.7161302796823273`*^9, 3.716130554307395*^9, 3.716132250974684*^9, 
   3.716142296975404*^9, 3.717482931065007*^9, 3.717489836383194*^9, 
   3.7176856360515537`*^9},ExpressionUUID->"d86cc238-1304-42a8-acbd-\
0aebfcd3cdcf"]
}, Open  ]],

Cell["\<\
These terms are polynomials in terms of the moments, except for the jx and jy \
terms that appear under a square root in the equilibrium distribution. There \
are \[Rho] terms that are large, jx and jy terms that are smaller than \[Rho] \
by at least a factor of 10, and other terms go to zero in equilibrium. All \
terms contain at least one non-equilibrium moment that will be zero in \
equilibrium, so obviously setting them all to zero will give a zero collision \
vector \[CapitalOmega]. The leading order terms are then those that contain \
one factor of \[Rho] and one factor of a non-equilibrium moment. \
\>", "Text",
 CellChangeTimes->{{3.717680252726584*^9, 3.717680264974264*^9}, {
  3.717680297524664*^9, 3.717680333054484*^9}, {3.7176803654335737`*^9, 
  3.717680476102358*^9}, {3.717680520310976*^9, 3.717680616243231*^9}, {
  3.717850954620598*^9, 
  3.717850973206533*^9}},ExpressionUUID->"ac0f41dc-40eb-4389-90ad-\
a192aacf25eb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "[", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"\[CapitalOmega]", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"jx", "\[Rule]", "0"}], ",", 
         RowBox[{"jy", "\[Rule]", "0"}]}], "}"}]}], "]"}], ",", "\[Rho]"}], 
    "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.717680629143689*^9, 3.717680636232788*^9}, {
  3.717680679279738*^9, 3.7176806915337877`*^9}, {3.717685686592102*^9, 
  3.7176857236048727`*^9}, {3.71768576129005*^9, 
  3.717685770137535*^9}},ExpressionUUID->"34f9ba60-0b18-436c-974d-\
6410b5ce4264"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0"},
     {"0"},
     {"0"},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "36"]}], " ", 
       SubscriptBox["d\[Sigma]", "-"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubscriptBox["\[Lambda]", "2"]}], "+", 
         SubscriptBox["\[Lambda]", "4"], "+", 
         RowBox[{"16", " ", 
          SubscriptBox["\[Lambda]", "5"]}], "+", 
         RowBox[{"8", " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         SubscriptBox["\[Lambda]", "9"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "18"]}], " ", 
       SubscriptBox["d\[Sigma]", "xy"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubscriptBox["\[Lambda]", "1"]}], "+", 
         SubscriptBox["\[Lambda]", "3"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Lambda]", "4"], "+", 
            SubscriptBox["\[Lambda]", "6"], "+", 
            RowBox[{"2", " ", 
             SubscriptBox["\[Lambda]", "7"]}], "+", 
            RowBox[{"4", " ", 
             SubscriptBox["\[Lambda]", "8"]}]}], ")"}]}]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "36"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"dt", "-", 
            SubscriptBox["d\[Sigma]", "+"]}], ")"}], " ", 
          SubscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"dt", "+", 
            RowBox[{"2", " ", 
             SubscriptBox["d\[Sigma]", "+"]}]}], ")"}], " ", 
          SubscriptBox["\[Lambda]", "3"]}], "-", 
         RowBox[{"2", " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "4"]}], "-", 
         RowBox[{
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "4"]}], "-", 
         RowBox[{"4", " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"2", " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "9"]}], "-", 
         RowBox[{
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SubscriptBox["dq", "x"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubscriptBox["\[Lambda]", "1"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Lambda]", "8"]}], "+", 
         SubscriptBox["\[Lambda]", "9"]}], ")"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "12"]}], " ", 
       SubscriptBox["dq", "y"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SubscriptBox["\[Lambda]", "1"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Lambda]", "7"]}], "+", 
         RowBox[{"4", " ", 
          SubscriptBox["\[Lambda]", "8"]}], "+", 
         SubscriptBox["\[Lambda]", "9"]}], ")"}]}]},
     {
      RowBox[{
       FractionBox["1", "72"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "72"}], " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "1"]}], "-", 
         RowBox[{"16", " ", 
          RowBox[{"(", 
           RowBox[{"dt", "-", 
            SubscriptBox["d\[Sigma]", "+"]}], ")"}], " ", 
          SubscriptBox["\[Lambda]", "2"]}], "-", 
         RowBox[{"dt", " ", 
          SubscriptBox["\[Lambda]", "3"]}], "-", 
         RowBox[{"2", " ", 
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "3"]}], "-", 
         RowBox[{"8", " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "4"]}], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "4"]}], "-", 
         RowBox[{"4", " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"8", " ", 
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "7"]}], "-", 
         RowBox[{"8", " ", "dt", " ", 
          SubscriptBox["\[Lambda]", "9"]}], "-", 
         RowBox[{"4", " ", 
          SubscriptBox["d\[Sigma]", "+"], " ", 
          SubscriptBox["\[Lambda]", "9"]}]}], ")"}]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.7176856368309717`*^9, {3.717685700584889*^9, 3.71768572436362*^9}, 
   3.717685770931363*^9},ExpressionUUID->"e83e1fef-76ba-4e61-b5a3-\
d3fc96e68643"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1405, 877},
WindowMargins->{{3, Automatic}, {Automatic, 66}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.1 for Linux x86 (64-bit) (April 18, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 166, 3, 139, "Title", "ExpressionUUID" -> \
"a728cec8-a4bf-42b4-884c-fc25a583cf2f"],
Cell[749, 27, 446, 8, 50, "Text", "ExpressionUUID" -> \
"667412e7-a06e-4a7e-a2c4-166479733412"],
Cell[1198, 37, 1276, 33, 87, "Text", "ExpressionUUID" -> \
"248f3204-91bb-49e7-b41d-e870cf2fd73f"],
Cell[2477, 72, 21999, 632, 644, "Input", "ExpressionUUID" -> \
"31984e7f-8837-4ba8-a405-2d9f4052d85d"],
Cell[24479, 706, 745, 23, 50, "Text", "ExpressionUUID" -> \
"04cfe677-990b-4b00-8b6d-d926b67b8015"],
Cell[CellGroupData[{
Cell[25249, 733, 3386, 92, 182, "Input", "ExpressionUUID" -> \
"535e4a17-86d3-4fe7-9f11-0b9738f54499"],
Cell[28638, 827, 2731, 91, 350, "Output", "ExpressionUUID" -> \
"d176205d-3701-4f38-8bc7-e076bea0108d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31406, 923, 356, 7, 49, "Input", "ExpressionUUID" -> \
"ee2e8d5b-2730-4cc5-bd3f-f6ce95dcebd7"],
Cell[31765, 932, 16739, 415, 721, "Output", "ExpressionUUID" -> \
"b21da4f2-8a7e-4226-8eb7-775f47b3f703"]
}, Open  ]],
Cell[48519, 1350, 486, 9, 83, "Text", "ExpressionUUID" -> \
"523df257-894e-422b-b4d5-39652dabfdfe"],
Cell[CellGroupData[{
Cell[49030, 1363, 679, 16, 52, "Input", "ExpressionUUID" -> \
"7d538540-9d8b-4cf6-9be6-e8f9ceb6ccd1"],
Cell[49712, 1381, 926, 18, 52, "Output", "ExpressionUUID" -> \
"85ef5d57-d41d-460d-b81a-c583e8f6d171"]
}, Open  ]],
Cell[50653, 1402, 575, 18, 50, "Text", "ExpressionUUID" -> \
"445b87bf-b7e0-4973-b773-5d19f4f302fd"],
Cell[CellGroupData[{
Cell[51253, 1424, 6058, 179, 281, "Input", "ExpressionUUID" -> \
"80cd9a37-6408-48d7-83e8-0a77ffb21e09"],
Cell[57314, 1605, 4754, 162, 392, "Output", "ExpressionUUID" -> \
"cb27261b-60aa-4a36-a5e1-7e40834b0a36"]
}, Open  ]],
Cell[62083, 1770, 477, 15, 50, "Text", "ExpressionUUID" -> \
"159a598b-5d80-4cb3-81d8-a0b0ba7111ad"],
Cell[CellGroupData[{
Cell[62585, 1789, 170, 4, 49, "Input", "ExpressionUUID" -> \
"54b1149c-c5f3-415d-8123-0de95125bf63"],
Cell[62758, 1795, 5180, 166, 171, "Output", "ExpressionUUID" -> \
"26c9d7ea-e7bd-4b44-9e9a-eb507962d321"]
}, Open  ]],
Cell[67953, 1964, 247, 6, 50, "Text", "ExpressionUUID" -> \
"37841857-90e2-4042-8c65-24f3b30256cb"],
Cell[CellGroupData[{
Cell[68225, 1974, 1947, 44, 49, "Input", "ExpressionUUID" -> \
"a431b55c-8e59-4b36-8f90-c0a70cb842f6"],
Cell[70175, 2020, 33661, 863, 874, "Output", "ExpressionUUID" -> \
"984d1ad6-7e1f-4cda-84f5-be3a1c1ccb70"]
}, Open  ]],
Cell[103851, 2886, 511, 9, 50, "Text", "ExpressionUUID" -> \
"d8ae9049-0a02-4ae7-8a7a-626e8f017009"],
Cell[104365, 2897, 3243, 105, 244, "Input", "ExpressionUUID" -> \
"69dc6dea-169e-414a-9be1-50aec0ed87b9"],
Cell[107611, 3004, 214, 4, 50, "Text", "ExpressionUUID" -> \
"f6a0712e-a4b6-4731-93dc-b04e203e9ee8"],
Cell[107828, 3010, 1002, 32, 49, "Input", "ExpressionUUID" -> \
"0f7ade48-d400-4680-a330-4136a8439fd6"],
Cell[108833, 3044, 288, 4, 50, "Text", "ExpressionUUID" -> \
"c4cdbf9c-2679-4884-af6a-747aa8361ea7"],
Cell[CellGroupData[{
Cell[109146, 3052, 854, 24, 49, "Input", "ExpressionUUID" -> \
"0dab74dd-8833-4060-929b-5990c26796c7"],
Cell[110003, 3078, 6876, 234, 364, "Output", "ExpressionUUID" -> \
"7f1717a0-3534-491f-9942-5ebaeaabca41"]
}, Open  ]],
Cell[116894, 3315, 264, 6, 50, "Text", "ExpressionUUID" -> \
"a6a3e1a8-f9d7-4367-b36f-e45fa530c2f8"],
Cell[CellGroupData[{
Cell[117183, 3325, 1194, 34, 49, "Input", "ExpressionUUID" -> \
"15054969-e0ac-40fd-ae9b-c97c746bd4b8"],
Cell[118380, 3361, 487, 14, 49, "Output", "ExpressionUUID" -> \
"b9ddab8d-7963-42fc-a71f-c88e54f82dbf"]
}, Open  ]],
Cell[118882, 3378, 522, 9, 83, "Text", "ExpressionUUID" -> \
"764791b9-7387-4808-9240-c4d27c1fbccf"],
Cell[CellGroupData[{
Cell[119429, 3391, 442, 9, 49, "Input", "ExpressionUUID" -> \
"355a3ea0-566f-430d-8e09-c970f0fcd592"],
Cell[119874, 3402, 2269, 75, 97, "Output", "ExpressionUUID" -> \
"960428cc-2f29-4d17-994d-61b3f0437669"]
}, Open  ]],
Cell[122158, 3480, 293, 4, 50, "Text", "ExpressionUUID" -> \
"03eaf1b3-7d20-41a7-8cbe-8cb505d0095d"],
Cell[CellGroupData[{
Cell[122476, 3488, 584, 13, 53, "Input", "ExpressionUUID" -> \
"909e24b6-fef9-4b62-9ac0-8d9cfb76665f"],
Cell[123063, 3503, 485, 11, 53, "Output", "ExpressionUUID" -> \
"f039c0cb-7c59-4116-a7e9-e5384f23afec"]
}, Open  ]],
Cell[123563, 3517, 251, 6, 50, "Text", "ExpressionUUID" -> \
"68a0ae4f-a6ca-4f4d-8c31-f8d53db4f115"],
Cell[CellGroupData[{
Cell[123839, 3527, 205, 5, 49, "Input", "ExpressionUUID" -> \
"90ffc8ce-9a78-4401-b0ca-110eedfd5be4"],
Cell[124047, 3534, 2501, 84, 186, "Output", "ExpressionUUID" -> \
"3c0e6311-5ec5-4c9a-bbe9-f94a9f9db3dd"]
}, Open  ]],
Cell[126563, 3621, 406, 11, 50, "Text", "ExpressionUUID" -> \
"bb1ee280-7b6c-405c-bdeb-c402677fb157"],
Cell[CellGroupData[{
Cell[126994, 3636, 170, 4, 49, "Input", "ExpressionUUID" -> \
"54b1149c-c5f3-415d-8123-0de95125bf63"],
Cell[127167, 3642, 14925, 459, 898, "Output", "ExpressionUUID" -> \
"852551ec-fa36-4cd9-a15b-68d97cbbdb41"]
}, Open  ]],
Cell[142107, 4104, 245, 6, 50, "Text", "ExpressionUUID" -> \
"b2cc0de5-59f6-4053-a75d-18f82269fe3d"],
Cell[CellGroupData[{
Cell[142377, 4114, 1947, 44, 49, "Input", "ExpressionUUID" -> \
"a431b55c-8e59-4b36-8f90-c0a70cb842f6"],
Cell[144327, 4160, 103248, 2691, 4656, "Output", "ExpressionUUID" -> \
"e1274d51-1d2a-48da-a467-8e95fbd251c2"]
}, Open  ]],
Cell[247590, 6854, 522, 13, 54, "Text", "ExpressionUUID" -> \
"23fa589c-5074-4a5c-a9c7-1c09985b242e"],
Cell[CellGroupData[{
Cell[248137, 6871, 270, 6, 49, "Input", "ExpressionUUID" -> \
"01f6fa20-7fec-4e51-a342-a65c5c5207ce"],
Cell[248410, 6879, 17937, 474, 914, "Output", "ExpressionUUID" -> \
"d86cc238-1304-42a8-acbd-0aebfcd3cdcf"]
}, Open  ]],
Cell[266362, 7356, 957, 15, 115, "Text", "ExpressionUUID" -> \
"ac0f41dc-40eb-4389-90ad-a192aacf25eb"],
Cell[CellGroupData[{
Cell[267344, 7375, 656, 16, 49, "Input", "ExpressionUUID" -> \
"34f9ba60-0b18-436c-974d-6410b5ce4264"],
Cell[268003, 7393, 5202, 148, 332, "Output", "ExpressionUUID" -> \
"e83e1fef-76ba-4e61-b5a3-d3fc96e68643"]
}, Open  ]]
}, Open  ]]
}
]
*)


